Search for $B_c^+\to\pi^+\mu^+\mu^-$ decays and measurement of the branching fraction ratio ${\cal B}(B_c^+\to\psi(2S)\pi^+)/{\cal B}(B_c^+\to J/\psi \pi^+)$

The first search for nonresonant $B_c^+\to\pi^+\mu^+\mu^-$ decays is reported. The analysis uses proton-proton collision data collected with the LHCb detector between 2011 and 2018, corresponding to an integrated luminosity of 9 fb$^{-1}$. No evidence for an excess of signal events over background is observed and an upper limit is set on the branching fraction ratio ${\cal B}(B_c^+\to\pi^+\mu^+\mu^-)/{\cal B}(B_c^+\to J/\psi \pi^+) < 2.1\times 10^{-4}$ at $90\%$ confidence level. Additionally, an updated measurement of the ratio of the $B_c^+\to\psi(2S)\pi^+$ and $B_c^+\to J/\psi \pi^+$ branching fractions is reported. The ratio ${\cal B}(B_c^+\to\psi(2S)\pi^+)/{\cal B}(B_c^+\to J/\psi \pi^+)$ is measured to be $0.254\pm 0.018 \pm 0.003 \pm 0.005$, where the first uncertainty is statistical, the second systematic, and the third is due to the uncertainties on the branching fractions of the leptonic $J/\psi$ and $\psi(2S)$ decays. This measurement is the most precise to date and is consistent with previous LHCb results.

==> LHCb-PAPER-2023-037-figures/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_M_pimumu_all_very_low_FullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_M/c1
//=========  (Fri Dec 15 16:12:39 2023) by ROOT version 6.26/08
   TCanvas *c1allupB_M = new TCanvas("c1allupB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_M->SetHighLightColor(2);
   c1allupB_M->Range(6030.128,-6.402597,6735.256,27.36364);
   c1allupB_M->SetFillColor(0);
   c1allupB_M->SetBorderMode(0);
   c1allupB_M->SetBorderSize(2);
   c1allupB_M->SetTickx(1);
   c1allupB_M->SetTicky(1);
   c1allupB_M->SetLeftMargin(0.17);
   c1allupB_M->SetRightMargin(0.05);
   c1allupB_M->SetTopMargin(0.07);
   c1allupB_M->SetBottomMargin(0.16);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   
   TH1D *frame_56477bb88fe0__1 = new TH1D("frame_56477bb88fe0__1","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_56477bb88fe0__1->SetBinContent(1,4.968653);
   frame_56477bb88fe0__1->SetMinimum(-1);
   frame_56477bb88fe0__1->SetMaximum(25);
   frame_56477bb88fe0__1->SetEntries(1);
   frame_56477bb88fe0__1->SetDirectory(0);
   frame_56477bb88fe0__1->SetStats(0);
   frame_56477bb88fe0__1->SetLineWidth(2);
   frame_56477bb88fe0__1->SetMarkerStyle(20);
   frame_56477bb88fe0__1->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_56477bb88fe0__1->GetXaxis()->CenterTitle(true);
   frame_56477bb88fe0__1->GetXaxis()->SetNdivisions(505);
   frame_56477bb88fe0__1->GetXaxis()->SetLabelFont(132);
   frame_56477bb88fe0__1->GetXaxis()->SetLabelOffset(0.016);
   frame_56477bb88fe0__1->GetXaxis()->SetLabelSize(0.063);
   frame_56477bb88fe0__1->GetXaxis()->SetTitleSize(0.072);
   frame_56477bb88fe0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_56477bb88fe0__1->GetXaxis()->SetTitleFont(132);
   frame_56477bb88fe0__1->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_56477bb88fe0__1->GetYaxis()->CenterTitle(true);
   frame_56477bb88fe0__1->GetYaxis()->SetLabelFont(132);
   frame_56477bb88fe0__1->GetYaxis()->SetLabelOffset(0.016);
   frame_56477bb88fe0__1->GetYaxis()->SetLabelSize(0.063);
   frame_56477bb88fe0__1->GetYaxis()->SetTitleSize(0.072);
   frame_56477bb88fe0__1->GetYaxis()->SetTitleOffset(0.8);
   frame_56477bb88fe0__1->GetYaxis()->SetTitleFont(132);
   frame_56477bb88fe0__1->GetZaxis()->SetLabelFont(132);
   frame_56477bb88fe0__1->GetZaxis()->SetLabelSize(0.063);
   frame_56477bb88fe0__1->GetZaxis()->SetTitleSize(0.072);
   frame_56477bb88fe0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_56477bb88fe0__1->GetZaxis()->SetTitleFont(132);
   frame_56477bb88fe0__1->Draw("FUNC");
   
   Double_t total_fx1[65] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6235,
   6240,
   6250,
   6260,
   6265,
   6270,
   6275,
   6280,
   6285,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy1[65] = {
   0,
   0.3757365,
   0.3757365,
   0.3782806,
   0.3808317,
   0.3833805,
   0.385907,
   0.3883707,
   0.3906997,
   0.3927785,
   0.3944093,
   0.394914,
   0.3949633,
   0.3938494,
   0.3922716,
   0.3918808,
   0.3921008,
   0.3931151,
   0.3949858,
   0.3976364,
   0.400873,
   0.4080581,
   0.4147037,
   0.4200213,
   0.4241572,
   0.4275881,
   0.4307656,
   0.4338314,
   0.436854,
   0.4398691,
   0.4428932,
   0.4459333,
   0.4489922,
   0.452071,
   0.4551703,
   0.4582902,
   0.4614313,
   0.4645936,
   0.4677773,
   0.4709827,
   0.4742099,
   0.4774592,
   0.4807306,
   0.4840243,
   0.4873406,
   0.4906795,
   0.4940413,
   0.497426,
   0.500834,
   0.5042652,
   0.5077199,
   0.5111983,
   0.5147004,
   0.5182266,
   0.5217769,
   0.5253515,
   0.5289505,
   0.5325743,
   0.5362228,
   0.5398963,
   0.543595,
   0.547319,
   0.547319,
   0.547319,
   0};
   TGraph *graph = new TGraph(65,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",100,6082.988,6767.012);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(0.6020509);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy2[61] = {
   0,
   0.3759819,
   0.3759819,
   0.3785576,
   0.3811509,
   0.383762,
   0.386391,
   0.389038,
   0.3917031,
   0.3943865,
   0.3970882,
   0.3998085,
   0.4025474,
   0.405305,
   0.4080816,
   0.4108772,
   0.4136919,
   0.4165259,
   0.4193793,
   0.4222523,
   0.4251449,
   0.4280574,
   0.4309898,
   0.4339423,
   0.4369151,
   0.4399082,
   0.4429218,
   0.445956,
   0.449011,
   0.452087,
   0.455184,
   0.4583023,
   0.4614419,
   0.464603,
   0.4677858,
   0.4709904,
   0.4742169,
   0.4774655,
   0.4807364,
   0.4840297,
   0.4873456,
   0.4906841,
   0.4940456,
   0.4974301,
   0.5008377,
   0.5042687,
   0.5077232,
   0.5112014,
   0.5147034,
   0.5182294,
   0.5217795,
   0.525354,
   0.5289529,
   0.5325766,
   0.536225,
   0.5398984,
   0.543597,
   0.5473209,
   0.5473209,
   0.5473209,
   0};
   graph = new TGraph(61,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of combpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of combpdf",100,6082.988,6767.012);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(0.602053);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t Bc_sig_fx3[108] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6236.25,
   6237.5,
   6238.75,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6255,
   6257.5,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6286.25,
   6287.5,
   6290,
   6292.5,
   6295,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t Bc_sig_fy3[108] = {
   0,
   -0.0002454902,
   -0.0002454902,
   -0.000276998,
   -0.0003192454,
   -0.0003815061,
   -0.0004839956,
   -0.0006672399,
   -0.00081015,
   -0.001003359,
   -0.001262673,
   -0.001607939,
   -0.001820732,
   -0.002065913,
   -0.002349273,
   -0.002678876,
   -0.003066727,
   -0.003531997,
   -0.003803124,
   -0.004107701,
   -0.004454461,
   -0.004845144,
   -0.005695186,
   -0.006628449,
   -0.007634559,
   -0.008697855,
   -0.01090702,
   -0.01199671,
   -0.0130333,
   -0.01398232,
   -0.01441333,
   -0.01480991,
   -0.01516825,
   -0.01548485,
   -0.01575654,
   -0.01598057,
   -0.01615463,
   -0.01627693,
   -0.01634619,
   -0.01636168,
   -0.01632324,
   -0.01623128,
   -0.01608674,
   -0.01589115,
   -0.01564652,
   -0.01535535,
   -0.01502057,
   -0.01464549,
   -0.01423377,
   -0.01378931,
   -0.01281875,
   -0.01176799,
   -0.01067134,
   -0.008467638,
   -0.007414936,
   -0.006423207,
   -0.005506968,
   -0.004675508,
   -0.003933336,
   -0.003280861,
   -0.002715196,
   -0.002231003,
   -0.001821308,
   -0.001478221,
   -0.001200786,
   -0.0009876777,
   -0.0006791178,
   -0.0004693072,
   -0.0003241392,
   -0.0002242386,
   -0.0001109643,
   -6.106071e-05,
   -3.910419e-05,
   -2.858848e-05,
   -2.268367e-05,
   -1.879799e-05,
   -1.596163e-05,
   -1.377384e-05,
   -1.203421e-05,
   -1.062273e-05,
   -9.459368e-06,
   -8.487736e-06,
   -7.666868e-06,
   -6.966339e-06,
   -6.363134e-06,
   -5.839565e-06,
   -5.381843e-06,
   -4.979085e-06,
   -4.622596e-06,
   -4.305362e-06,
   -4.02167e-06,
   -3.766825e-06,
   -3.536936e-06,
   -3.328759e-06,
   -3.139568e-06,
   -2.967057e-06,
   -2.809269e-06,
   -2.664525e-06,
   -2.531388e-06,
   -2.408612e-06,
   -2.295119e-06,
   -2.18997e-06,
   -2.092343e-06,
   -2.001517e-06,
   -1.916855e-06,
   -1.916855e-06,
   -1.916855e-06,
   0};
   graph = new TGraph(108,Bc_sig_fx3,Bc_sig_fy3);
   graph->SetName("Bc_sig");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_sig3 = new TH1F("Graph_Bc_sig3","Projection of ",108,6082.988,6767.012);
   Graph_Bc_sig3->SetMinimum(-0.01799785);
   Graph_Bc_sig3->SetMaximum(0.001636168);
   Graph_Bc_sig3->SetDirectory(0);
   Graph_Bc_sig3->SetStats(0);
   Graph_Bc_sig3->SetLineWidth(2);
   Graph_Bc_sig3->SetMarkerStyle(20);
   Graph_Bc_sig3->GetXaxis()->SetNdivisions(505);
   Graph_Bc_sig3->GetXaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetXaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetXaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetXaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetYaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetYaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_sig3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_sig3);
   
   graph->Draw("l");
   
   Double_t data_fx3001[20] = {
   6155,
   6165,
   6175,
   6275,
   6315,
   6325,
   6335,
   6365,
   6385,
   6395,
   6405,
   6415,
   6425,
   6555,
   6575,
   6605,
   6645,
   6655,
   6665,
   6695};
   Double_t data_fy3001[20] = {
   1,
   1,
   1,
   2,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   2,
   1,
   3,
   1,
   1,
   1,
   2,
   1};
   Double_t data_felx3001[20] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3001[20] = {
   1,
   1,
   1,
   1.414214,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.414214,
   1,
   1.732051,
   1,
   1,
   1,
   1.414214,
   1};
   Double_t data_fehx3001[20] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3001[20] = {
   1,
   1,
   1,
   1.414214,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1,
   1.414214,
   1,
   1.732051,
   1,
   1,
   1,
   1.414214,
   1};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(20,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","",100,6095,6755);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(5.205256);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   TH1D *frame_56477bb88fe0__2 = new TH1D("frame_56477bb88fe0__2","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_56477bb88fe0__2->SetBinContent(1,4.968653);
   frame_56477bb88fe0__2->SetMinimum(-1);
   frame_56477bb88fe0__2->SetMaximum(25);
   frame_56477bb88fe0__2->SetEntries(1);
   frame_56477bb88fe0__2->SetDirectory(0);
   frame_56477bb88fe0__2->SetStats(0);
   frame_56477bb88fe0__2->SetLineWidth(2);
   frame_56477bb88fe0__2->SetMarkerStyle(20);
   frame_56477bb88fe0__2->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_56477bb88fe0__2->GetXaxis()->CenterTitle(true);
   frame_56477bb88fe0__2->GetXaxis()->SetNdivisions(505);
   frame_56477bb88fe0__2->GetXaxis()->SetLabelFont(132);
   frame_56477bb88fe0__2->GetXaxis()->SetLabelOffset(0.016);
   frame_56477bb88fe0__2->GetXaxis()->SetLabelSize(0.063);
   frame_56477bb88fe0__2->GetXaxis()->SetTitleSize(0.072);
   frame_56477bb88fe0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_56477bb88fe0__2->GetXaxis()->SetTitleFont(132);
   frame_56477bb88fe0__2->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_56477bb88fe0__2->GetYaxis()->CenterTitle(true);
   frame_56477bb88fe0__2->GetYaxis()->SetLabelFont(132);
   frame_56477bb88fe0__2->GetYaxis()->SetLabelOffset(0.016);
   frame_56477bb88fe0__2->GetYaxis()->SetLabelSize(0.063);
   frame_56477bb88fe0__2->GetYaxis()->SetTitleSize(0.072);
   frame_56477bb88fe0__2->GetYaxis()->SetTitleOffset(0.8);
   frame_56477bb88fe0__2->GetYaxis()->SetTitleFont(132);
   frame_56477bb88fe0__2->GetZaxis()->SetLabelFont(132);
   frame_56477bb88fe0__2->GetZaxis()->SetLabelSize(0.063);
   frame_56477bb88fe0__2->GetZaxis()->SetTitleSize(0.072);
   frame_56477bb88fe0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_56477bb88fe0__2->GetZaxis()->SetTitleFont(132);
   frame_56477bb88fe0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bc_sig","#it{B}^{#plus}_{#it{c}}#rightarrow #it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus} ","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.75,"#splitline{9 fb^{#minus1}}{0.1 < #it{q}^{2} < 1.1 GeV^{2}}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_M->Modified();
   c1allupB_M->cd();
   c1allupB_M->SetSelected(c1allupB_M);
}


==> LHCb-PAPER-2023-037-figures/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_M_pimumu_all_low_FullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_M/c1
//=========  (Fri Dec 15 16:13:29 2023) by ROOT version 6.26/08
   TCanvas *c1allupB_M = new TCanvas("c1allupB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_M->SetHighLightColor(2);
   c1allupB_M->Range(6030.128,-6.402597,6735.256,27.36364);
   c1allupB_M->SetFillColor(0);
   c1allupB_M->SetBorderMode(0);
   c1allupB_M->SetBorderSize(2);
   c1allupB_M->SetTickx(1);
   c1allupB_M->SetTicky(1);
   c1allupB_M->SetLeftMargin(0.17);
   c1allupB_M->SetRightMargin(0.05);
   c1allupB_M->SetTopMargin(0.07);
   c1allupB_M->SetBottomMargin(0.16);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   
   TH1D *frame_55cfffa60590__1 = new TH1D("frame_55cfffa60590__1","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55cfffa60590__1->SetBinContent(1,6.3);
   frame_55cfffa60590__1->SetMinimum(-1);
   frame_55cfffa60590__1->SetMaximum(25);
   frame_55cfffa60590__1->SetEntries(1);
   frame_55cfffa60590__1->SetDirectory(0);
   frame_55cfffa60590__1->SetStats(0);
   frame_55cfffa60590__1->SetLineWidth(2);
   frame_55cfffa60590__1->SetMarkerStyle(20);
   frame_55cfffa60590__1->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_55cfffa60590__1->GetXaxis()->CenterTitle(true);
   frame_55cfffa60590__1->GetXaxis()->SetNdivisions(505);
   frame_55cfffa60590__1->GetXaxis()->SetLabelFont(132);
   frame_55cfffa60590__1->GetXaxis()->SetLabelOffset(0.016);
   frame_55cfffa60590__1->GetXaxis()->SetLabelSize(0.063);
   frame_55cfffa60590__1->GetXaxis()->SetTitleSize(0.072);
   frame_55cfffa60590__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55cfffa60590__1->GetXaxis()->SetTitleFont(132);
   frame_55cfffa60590__1->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55cfffa60590__1->GetYaxis()->CenterTitle(true);
   frame_55cfffa60590__1->GetYaxis()->SetLabelFont(132);
   frame_55cfffa60590__1->GetYaxis()->SetLabelOffset(0.016);
   frame_55cfffa60590__1->GetYaxis()->SetLabelSize(0.063);
   frame_55cfffa60590__1->GetYaxis()->SetTitleSize(0.072);
   frame_55cfffa60590__1->GetYaxis()->SetTitleOffset(0.8);
   frame_55cfffa60590__1->GetYaxis()->SetTitleFont(132);
   frame_55cfffa60590__1->GetZaxis()->SetLabelFont(132);
   frame_55cfffa60590__1->GetZaxis()->SetLabelSize(0.063);
   frame_55cfffa60590__1->GetZaxis()->SetTitleSize(0.072);
   frame_55cfffa60590__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55cfffa60590__1->GetZaxis()->SetTitleFont(132);
   frame_55cfffa60590__1->Draw("FUNC");
   
   Double_t total_fx1[68] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6235,
   6240,
   6245,
   6250,
   6260,
   6265,
   6270,
   6275,
   6280,
   6285,
   6290,
   6300,
   6305,
   6310,
   6315,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy1[68] = {
   0,
   1.203933,
   1.203933,
   1.179374,
   1.155388,
   1.131998,
   1.109289,
   1.08751,
   1.067306,
   1.049997,
   1.037614,
   1.033949,
   1.032233,
   1.032564,
   1.035037,
   1.045975,
   1.049664,
   1.048995,
   1.04239,
   1.029287,
   1.010315,
   0.987101,
   0.9364176,
   0.9126147,
   0.891374,
   0.8734108,
   0.8579243,
   0.8322927,
   0.81143,
   0.7931896,
   0.7762617,
   0.760023,
   0.7442329,
   0.7288092,
   0.7137223,
   0.6989577,
   0.6845052,
   0.6703564,
   0.6565034,
   0.6429394,
   0.6296576,
   0.6166517,
   0.6039157,
   0.5914436,
   0.5792299,
   0.5672691,
   0.5555558,
   0.5440847,
   0.5328508,
   0.5218492,
   0.511075,
   0.5005234,
   0.4901899,
   0.4800699,
   0.4701589,
   0.4604526,
   0.4509468,
   0.4416374,
   0.4325202,
   0.4235913,
   0.4148468,
   0.4062829,
   0.3978957,
   0.3896818,
   0.3816375,
   0.3816375,
   0.3816375,
   0};
   TGraph *graph = new TGraph(68,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",100,6082.988,6767.012);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(1.324326);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy2[61] = {
   0,
   1.201856,
   1.201856,
   1.177047,
   1.15275,
   1.128955,
   1.105651,
   1.082828,
   1.060476,
   1.038586,
   1.017147,
   0.9961512,
   0.9755886,
   0.9554504,
   0.9357279,
   0.9164125,
   0.8974959,
   0.8789697,
   0.8608259,
   0.8430567,
   0.8256543,
   0.8086111,
   0.7919197,
   0.7755728,
   0.7595634,
   0.7438844,
   0.7285291,
   0.7134907,
   0.6987628,
   0.6843389,
   0.6702127,
   0.6563781,
   0.6428291,
   0.6295598,
   0.6165644,
   0.6038372,
   0.5913728,
   0.5791656,
   0.5672104,
   0.555502,
   0.5440353,
   0.5328053,
   0.5218071,
   0.5110359,
   0.5004871,
   0.490156,
   0.4800381,
   0.4701292,
   0.4604247,
   0.4509206,
   0.4416127,
   0.4324969,
   0.4235692,
   0.4148259,
   0.406263,
   0.3978769,
   0.3896639,
   0.3816204,
   0.3816204,
   0.3816204,
   0};
   graph = new TGraph(61,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of combpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of combpdf",100,6082.988,6767.012);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(1.322041);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t Bc_sig_fx3[108] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6217.5,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6237.5,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6252.5,
   6255,
   6257.5,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6286.25,
   6287.5,
   6290,
   6300,
   6302.5,
   6305,
   6307.5,
   6308.75,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6332.5,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t Bc_sig_fy3[108] = {
   0,
   0.002077495,
   0.002077495,
   0.002327586,
   0.002637886,
   0.003043567,
   0.003637942,
   0.004682127,
   0.00555354,
   0.006829836,
   0.008702024,
   0.009935322,
   0.01141157,
   0.01316669,
   0.01523725,
   0.0176592,
   0.02046648,
   0.02368958,
   0.02735417,
   0.03148025,
   0.03608195,
   0.04116866,
   0.04674807,
   0.05283231,
   0.05944907,
   0.06666092,
   0.07458303,
   0.08270889,
   0.09052502,
   0.09775661,
   0.1010661,
   0.1041263,
   0.106905,
   0.1093723,
   0.1115011,
   0.1132675,
   0.1146514,
   0.1156368,
   0.1162123,
   0.116371,
   0.1161111,
   0.1154358,
   0.1143528,
   0.1128748,
   0.1110187,
   0.1088057,
   0.1062605,
   0.1034109,
   0.1002874,
   0.09692262,
   0.08960549,
   0.0574481,
   0.0498501,
   0.04276434,
   0.03628336,
   0.03329717,
   0.0305482,
   0.02568263,
   0.0215159,
   0.01793613,
   0.01486761,
   0.01225185,
   0.01003861,
   0.008181886,
   0.006638413,
   0.005367269,
   0.004330082,
   0.002818952,
   0.001861451,
   0.001269905,
   0.000688877,
   0.0004596827,
   0.0003484947,
   0.0002800739,
   0.0002315385,
   0.0001948857,
   0.0001663427,
   0.0001436537,
   0.0001253163,
   0.000110284,
   9.780701e-05,
   8.733695e-05,
   7.846506e-05,
   7.088163e-05,
   6.434854e-05,
   5.868025e-05,
   5.373048e-05,
   4.938263e-05,
   4.554283e-05,
   4.213484e-05,
   3.909622e-05,
   3.637539e-05,
   3.392952e-05,
   3.172272e-05,
   2.97248e-05,
   2.791019e-05,
   2.62571e-05,
   2.474691e-05,
   2.336359e-05,
   2.20933e-05,
   2.092406e-05,
   1.98454e-05,
   1.884821e-05,
   1.792447e-05,
   1.706713e-05,
   1.706713e-05,
   1.706713e-05,
   0};
   graph = new TGraph(108,Bc_sig_fx3,Bc_sig_fy3);
   graph->SetName("Bc_sig");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_sig3 = new TH1F("Graph_Bc_sig3","Projection of ",108,6082.988,6767.012);
   Graph_Bc_sig3->SetMinimum(0);
   Graph_Bc_sig3->SetMaximum(0.1280081);
   Graph_Bc_sig3->SetDirectory(0);
   Graph_Bc_sig3->SetStats(0);
   Graph_Bc_sig3->SetLineWidth(2);
   Graph_Bc_sig3->SetMarkerStyle(20);
   Graph_Bc_sig3->GetXaxis()->SetNdivisions(505);
   Graph_Bc_sig3->GetXaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetXaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetXaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetXaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetYaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetYaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_sig3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_sig3);
   
   graph->Draw("l");
   
   Double_t data_fx3001[24] = {
   6155,
   6175,
   6185,
   6215,
   6225,
   6245,
   6255,
   6275,
   6285,
   6315,
   6355,
   6365,
   6375,
   6395,
   6405,
   6435,
   6445,
   6485,
   6525,
   6535,
   6545,
   6635,
   6645,
   6665};
   Double_t data_fy3001[24] = {
   4,
   1,
   1,
   2,
   1,
   1,
   1,
   2,
   2,
   3,
   1,
   1,
   1,
   1,
   3,
   1,
   1,
   4,
   1,
   2,
   3,
   1,
   1,
   1};
   Double_t data_felx3001[24] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3001[24] = {
   2,
   1,
   1,
   1.414214,
   1,
   1,
   1,
   1.414214,
   1.414214,
   1.732051,
   1,
   1,
   1,
   1,
   1.732051,
   1,
   1,
   2,
   1,
   1.414214,
   1.732051,
   1,
   1,
   1};
   Double_t data_fehx3001[24] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3001[24] = {
   2,
   1,
   1,
   1.414214,
   1,
   1,
   1,
   1.414214,
   1.414214,
   1.732051,
   1,
   1,
   1,
   1,
   1.732051,
   1,
   1,
   2,
   1,
   1.414214,
   1.732051,
   1,
   1,
   1};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(24,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","",100,6098,6722);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(6.6);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   TH1D *frame_55cfffa60590__2 = new TH1D("frame_55cfffa60590__2","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55cfffa60590__2->SetBinContent(1,6.3);
   frame_55cfffa60590__2->SetMinimum(-1);
   frame_55cfffa60590__2->SetMaximum(25);
   frame_55cfffa60590__2->SetEntries(1);
   frame_55cfffa60590__2->SetDirectory(0);
   frame_55cfffa60590__2->SetStats(0);
   frame_55cfffa60590__2->SetLineWidth(2);
   frame_55cfffa60590__2->SetMarkerStyle(20);
   frame_55cfffa60590__2->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_55cfffa60590__2->GetXaxis()->CenterTitle(true);
   frame_55cfffa60590__2->GetXaxis()->SetNdivisions(505);
   frame_55cfffa60590__2->GetXaxis()->SetLabelFont(132);
   frame_55cfffa60590__2->GetXaxis()->SetLabelOffset(0.016);
   frame_55cfffa60590__2->GetXaxis()->SetLabelSize(0.063);
   frame_55cfffa60590__2->GetXaxis()->SetTitleSize(0.072);
   frame_55cfffa60590__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55cfffa60590__2->GetXaxis()->SetTitleFont(132);
   frame_55cfffa60590__2->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55cfffa60590__2->GetYaxis()->CenterTitle(true);
   frame_55cfffa60590__2->GetYaxis()->SetLabelFont(132);
   frame_55cfffa60590__2->GetYaxis()->SetLabelOffset(0.016);
   frame_55cfffa60590__2->GetYaxis()->SetLabelSize(0.063);
   frame_55cfffa60590__2->GetYaxis()->SetTitleSize(0.072);
   frame_55cfffa60590__2->GetYaxis()->SetTitleOffset(0.8);
   frame_55cfffa60590__2->GetYaxis()->SetTitleFont(132);
   frame_55cfffa60590__2->GetZaxis()->SetLabelFont(132);
   frame_55cfffa60590__2->GetZaxis()->SetLabelSize(0.063);
   frame_55cfffa60590__2->GetZaxis()->SetTitleSize(0.072);
   frame_55cfffa60590__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55cfffa60590__2->GetZaxis()->SetTitleFont(132);
   frame_55cfffa60590__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bc_sig","#it{B}^{#plus}_{#it{c}}#rightarrow #it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus} ","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.75,"#splitline{9 fb^{#minus1}}{1.1 < #it{q}^{2} < 8 GeV^{2}}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_M->Modified();
   c1allupB_M->cd();
   c1allupB_M->SetSelected(c1allupB_M);
}


==> LHCb-PAPER-2023-037-figures/Fig1c.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_M_pimumu_all_medium_FullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_M/c1
//=========  (Fri Dec 15 16:14:19 2023) by ROOT version 6.26/08
   TCanvas *c1allupB_M = new TCanvas("c1allupB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_M->SetHighLightColor(2);
   c1allupB_M->Range(6030.128,-11.23377,6735.256,27.72727);
   c1allupB_M->SetFillColor(0);
   c1allupB_M->SetBorderMode(0);
   c1allupB_M->SetBorderSize(2);
   c1allupB_M->SetTickx(1);
   c1allupB_M->SetTicky(1);
   c1allupB_M->SetLeftMargin(0.17);
   c1allupB_M->SetRightMargin(0.05);
   c1allupB_M->SetTopMargin(0.07);
   c1allupB_M->SetBottomMargin(0.16);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   
   TH1D *frame_5602aaf70b80__1 = new TH1D("frame_5602aaf70b80__1","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_5602aaf70b80__1->SetBinContent(1,3.584924);
   frame_5602aaf70b80__1->SetMinimum(-5);
   frame_5602aaf70b80__1->SetMaximum(25);
   frame_5602aaf70b80__1->SetEntries(1);
   frame_5602aaf70b80__1->SetDirectory(0);
   frame_5602aaf70b80__1->SetStats(0);
   frame_5602aaf70b80__1->SetLineWidth(2);
   frame_5602aaf70b80__1->SetMarkerStyle(20);
   frame_5602aaf70b80__1->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_5602aaf70b80__1->GetXaxis()->CenterTitle(true);
   frame_5602aaf70b80__1->GetXaxis()->SetNdivisions(505);
   frame_5602aaf70b80__1->GetXaxis()->SetLabelFont(132);
   frame_5602aaf70b80__1->GetXaxis()->SetLabelOffset(0.016);
   frame_5602aaf70b80__1->GetXaxis()->SetLabelSize(0.063);
   frame_5602aaf70b80__1->GetXaxis()->SetTitleSize(0.072);
   frame_5602aaf70b80__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5602aaf70b80__1->GetXaxis()->SetTitleFont(132);
   frame_5602aaf70b80__1->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_5602aaf70b80__1->GetYaxis()->CenterTitle(true);
   frame_5602aaf70b80__1->GetYaxis()->SetLabelFont(132);
   frame_5602aaf70b80__1->GetYaxis()->SetLabelOffset(0.016);
   frame_5602aaf70b80__1->GetYaxis()->SetLabelSize(0.063);
   frame_5602aaf70b80__1->GetYaxis()->SetTitleSize(0.072);
   frame_5602aaf70b80__1->GetYaxis()->SetTitleOffset(0.8);
   frame_5602aaf70b80__1->GetYaxis()->SetTitleFont(132);
   frame_5602aaf70b80__1->GetZaxis()->SetLabelFont(132);
   frame_5602aaf70b80__1->GetZaxis()->SetLabelSize(0.063);
   frame_5602aaf70b80__1->GetZaxis()->SetTitleSize(0.072);
   frame_5602aaf70b80__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5602aaf70b80__1->GetZaxis()->SetTitleFont(132);
   frame_5602aaf70b80__1->Draw("FUNC");
   
   Double_t total_fx1[103] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6220,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6237.5,
   6240,
   6241.25,
   6242.5,
   6245,
   6247.5,
   6250,
   6255,
   6257.5,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6287.5,
   6290,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy1[103] = {
   0,
   1.126739,
   1.126739,
   1.081325,
   1.035418,
   0.9879099,
   0.9361917,
   0.8738859,
   0.8347628,
   0.7867592,
   0.726037,
   0.6476959,
   0.545629,
   0.4833517,
   0.4119967,
   0.3299908,
   0.2351685,
   0.124266,
   -0.008134447,
   -0.08521037,
   -0.1719905,
   -0.3695364,
   -0.5838011,
   -0.81123,
   -1.286011,
   -1.520814,
   -1.744163,
   -1.94828,
   -2.040724,
   -2.125541,
   -2.201883,
   -2.268976,
   -2.326129,
   -2.372753,
   -2.408365,
   -2.432604,
   -2.445233,
   -2.446146,
   -2.435369,
   -2.413062,
   -2.379511,
   -2.335128,
   -2.280439,
   -2.216076,
   -2.142764,
   -2.061309,
   -1.877506,
   -1.672147,
   -0.7858098,
   -0.5802549,
   -0.3903466,
   -0.218565,
   -0.06623088,
   0.06634555,
   0.1796775,
   0.2748988,
   0.3532636,
   0.4123784,
   0.4569492,
   0.4913287,
   0.5180264,
   0.5544468,
   0.5747755,
   0.5843642,
   0.5868969,
   0.5802059,
   0.5665544,
   0.5507202,
   0.5343889,
   0.5181188,
   0.5021074,
   0.486438,
   0.4711519,
   0.45627,
   0.4418021,
   0.4277507,
   0.4141138,
   0.4008864,
   0.3880616,
   0.3756312,
   0.3635861,
   0.3519168,
   0.3406134,
   0.3296659,
   0.3190643,
   0.3087986,
   0.298859,
   0.2892356,
   0.279919,
   0.2708998,
   0.2621689,
   0.2537174,
   0.2455365,
   0.2376179,
   0.2299533,
   0.2225346,
   0.2153543,
   0.2084046,
   0.2016784,
   0.1951685,
   0.1951685,
   0.1951685,
   0};
   TGraph *graph = new TGraph(103,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",103,6082.988,6767.012);
   Graph_total1->SetMinimum(-2.803434);
   Graph_total1->SetMaximum(1.484027);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy2[61] = {
   0,
   1.19205,
   1.19205,
   1.153544,
   1.116282,
   1.080224,
   1.04533,
   1.011563,
   0.9788875,
   0.9472671,
   0.9166681,
   0.8870576,
   0.8584036,
   0.8306751,
   0.8038423,
   0.7778763,
   0.7527491,
   0.7284335,
   0.7049034,
   0.6821334,
   0.6600989,
   0.6387761,
   0.6181422,
   0.5981747,
   0.5788523,
   0.560154,
   0.5420597,
   0.5245499,
   0.5076057,
   0.4912088,
   0.4753416,
   0.459987,
   0.4451283,
   0.4307496,
   0.4168354,
   0.4033706,
   0.3903408,
   0.3777319,
   0.3655303,
   0.3537228,
   0.3422967,
   0.3312397,
   0.3205399,
   0.3101857,
   0.300166,
   0.2904699,
   0.2810871,
   0.2720073,
   0.2632208,
   0.2547182,
   0.2464902,
   0.2385279,
   0.2308229,
   0.2233668,
   0.2161515,
   0.2091693,
   0.2024127,
   0.1958743,
   0.1958743,
   0.1958743,
   0};
   graph = new TGraph(61,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of combpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of combpdf",100,6082.988,6767.012);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(1.311256);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t Bc_sig_fx3[104] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6237.5,
   6240,
   6241.25,
   6242.5,
   6245,
   6247.5,
   6250,
   6255,
   6257.5,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6287.5,
   6290,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t Bc_sig_fy3[104] = {
   0,
   -0.06533319,
   -0.06533319,
   -0.07224274,
   -0.08089081,
   -0.09234415,
   -0.1091741,
   -0.1377227,
   -0.1603812,
   -0.1921914,
   -0.2369883,
   -0.2996696,
   -0.3395687,
   -0.3863399,
   -0.4410171,
   -0.5048372,
   -0.5793736,
   -0.6667918,
   -0.7703564,
   -0.8954861,
   -0.9689528,
   -1.052142,
   -1.242557,
   -1.449756,
   -1.670182,
   -2.131136,
   -2.359111,
   -2.575684,
   -2.773075,
   -2.862174,
   -2.943656,
   -3.016675,
   -3.080455,
   -3.134307,
   -3.177639,
   -3.209969,
   -3.230936,
   -3.240302,
   -3.237962,
   -3.223942,
   -3.1984,
   -3.161625,
   -3.114027,
   -3.056133,
   -2.988574,
   -2.912077,
   -2.827447,
   -2.637326,
   -2.425692,
   -1.514741,
   -1.303161,
   -1.107282,
   -0.929584,
   -0.7713876,
   -0.633003,
   -0.5139162,
   -0.4129928,
   -0.3289778,
   -0.2642651,
   -0.2141469,
   -0.1742684,
   -0.1421192,
   -0.09493436,
   -0.06402164,
   -0.04402467,
   -0.03125549,
   -0.01797472,
   -0.01230193,
   -0.009436905,
   -0.007673362,
   -0.006433212,
   -0.005500101,
   -0.004772365,
   -0.004191135,
   -0.003718196,
   -0.003327331,
   -0.002999954,
   -0.002722553,
   -0.002485097,
   -0.002279996,
   -0.002101417,
   -0.001944811,
   -0.001806582,
   -0.001683857,
   -0.001574315,
   -0.00147606,
   -0.001387534,
   -0.001307446,
   -0.001234713,
   -0.001168428,
   -0.00110782,
   -0.001052233,
   -0.001001105,
   -0.0009539541,
   -0.0009103606,
   -0.0008699614,
   -0.0008324392,
   -0.0007975162,
   -0.0007649481,
   -0.0007345191,
   -0.0007060382,
   -0.0007060382,
   -0.0007060382,
   0};
   graph = new TGraph(104,Bc_sig_fx3,Bc_sig_fy3);
   graph->SetName("Bc_sig");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_sig3 = new TH1F("Graph_Bc_sig3","Projection of ",104,6082.988,6767.012);
   Graph_Bc_sig3->SetMinimum(-3.564332);
   Graph_Bc_sig3->SetMaximum(0.3240302);
   Graph_Bc_sig3->SetDirectory(0);
   Graph_Bc_sig3->SetStats(0);
   Graph_Bc_sig3->SetLineWidth(2);
   Graph_Bc_sig3->SetMarkerStyle(20);
   Graph_Bc_sig3->GetXaxis()->SetNdivisions(505);
   Graph_Bc_sig3->GetXaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetXaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetXaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetXaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetYaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetYaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_sig3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_sig3);
   
   graph->Draw("l");
   
   Double_t data_fx3001[11] = {
   6175,
   6185,
   6315,
   6335,
   6345,
   6375,
   6385,
   6485,
   6515,
   6645,
   6675};
   Double_t data_fy3001[11] = {
   1,
   1,
   1,
   1,
   1,
   2,
   1,
   1,
   1,
   1,
   1};
   Double_t data_felx3001[11] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3001[11] = {
   1,
   1,
   1,
   1,
   1,
   1.414214,
   1,
   1,
   1,
   1,
   1};
   Double_t data_fehx3001[11] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3001[11] = {
   1,
   1,
   1,
   1,
   1,
   1.414214,
   1,
   1,
   1,
   1,
   1};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(11,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","",100,6119,6731);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(3.755635);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   TH1D *frame_5602aaf70b80__2 = new TH1D("frame_5602aaf70b80__2","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_5602aaf70b80__2->SetBinContent(1,3.584924);
   frame_5602aaf70b80__2->SetMinimum(-5);
   frame_5602aaf70b80__2->SetMaximum(25);
   frame_5602aaf70b80__2->SetEntries(1);
   frame_5602aaf70b80__2->SetDirectory(0);
   frame_5602aaf70b80__2->SetStats(0);
   frame_5602aaf70b80__2->SetLineWidth(2);
   frame_5602aaf70b80__2->SetMarkerStyle(20);
   frame_5602aaf70b80__2->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_5602aaf70b80__2->GetXaxis()->CenterTitle(true);
   frame_5602aaf70b80__2->GetXaxis()->SetNdivisions(505);
   frame_5602aaf70b80__2->GetXaxis()->SetLabelFont(132);
   frame_5602aaf70b80__2->GetXaxis()->SetLabelOffset(0.016);
   frame_5602aaf70b80__2->GetXaxis()->SetLabelSize(0.063);
   frame_5602aaf70b80__2->GetXaxis()->SetTitleSize(0.072);
   frame_5602aaf70b80__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5602aaf70b80__2->GetXaxis()->SetTitleFont(132);
   frame_5602aaf70b80__2->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_5602aaf70b80__2->GetYaxis()->CenterTitle(true);
   frame_5602aaf70b80__2->GetYaxis()->SetLabelFont(132);
   frame_5602aaf70b80__2->GetYaxis()->SetLabelOffset(0.016);
   frame_5602aaf70b80__2->GetYaxis()->SetLabelSize(0.063);
   frame_5602aaf70b80__2->GetYaxis()->SetTitleSize(0.072);
   frame_5602aaf70b80__2->GetYaxis()->SetTitleOffset(0.8);
   frame_5602aaf70b80__2->GetYaxis()->SetTitleFont(132);
   frame_5602aaf70b80__2->GetZaxis()->SetLabelFont(132);
   frame_5602aaf70b80__2->GetZaxis()->SetLabelSize(0.063);
   frame_5602aaf70b80__2->GetZaxis()->SetTitleSize(0.072);
   frame_5602aaf70b80__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5602aaf70b80__2->GetZaxis()->SetTitleFont(132);
   frame_5602aaf70b80__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bc_sig","#it{B}^{#plus}_{#it{c}}#rightarrow #it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus} ","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.75,"#splitline{9 fb^{#minus1}}{11 < #it{q}^{2} < 12.5 GeV^{2}}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_M->Modified();
   c1allupB_M->cd();
   c1allupB_M->SetSelected(c1allupB_M);
}


==> LHCb-PAPER-2023-037-figures/Fig1d.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_M_pimumu_all_high_FullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_M/c1
//=========  (Fri Dec 15 16:15:18 2023) by ROOT version 6.26/08
   TCanvas *c1allupB_M = new TCanvas("c1allupB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_M->SetHighLightColor(2);
   c1allupB_M->Range(6030.128,-6.402597,6735.256,27.36364);
   c1allupB_M->SetFillColor(0);
   c1allupB_M->SetBorderMode(0);
   c1allupB_M->SetBorderSize(2);
   c1allupB_M->SetTickx(1);
   c1allupB_M->SetTicky(1);
   c1allupB_M->SetLeftMargin(0.17);
   c1allupB_M->SetRightMargin(0.05);
   c1allupB_M->SetTopMargin(0.07);
   c1allupB_M->SetBottomMargin(0.16);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   
   TH1D *frame_5633c756dc70__1 = new TH1D("frame_5633c756dc70__1","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_5633c756dc70__1->SetBinContent(1,12.6);
   frame_5633c756dc70__1->SetMinimum(-1);
   frame_5633c756dc70__1->SetMaximum(25);
   frame_5633c756dc70__1->SetEntries(1);
   frame_5633c756dc70__1->SetDirectory(0);
   frame_5633c756dc70__1->SetStats(0);
   frame_5633c756dc70__1->SetLineWidth(2);
   frame_5633c756dc70__1->SetMarkerStyle(20);
   frame_5633c756dc70__1->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_5633c756dc70__1->GetXaxis()->CenterTitle(true);
   frame_5633c756dc70__1->GetXaxis()->SetNdivisions(505);
   frame_5633c756dc70__1->GetXaxis()->SetLabelFont(132);
   frame_5633c756dc70__1->GetXaxis()->SetLabelOffset(0.016);
   frame_5633c756dc70__1->GetXaxis()->SetLabelSize(0.063);
   frame_5633c756dc70__1->GetXaxis()->SetTitleSize(0.072);
   frame_5633c756dc70__1->GetXaxis()->SetTitleOffset(0.95);
   frame_5633c756dc70__1->GetXaxis()->SetTitleFont(132);
   frame_5633c756dc70__1->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_5633c756dc70__1->GetYaxis()->CenterTitle(true);
   frame_5633c756dc70__1->GetYaxis()->SetLabelFont(132);
   frame_5633c756dc70__1->GetYaxis()->SetLabelOffset(0.016);
   frame_5633c756dc70__1->GetYaxis()->SetLabelSize(0.063);
   frame_5633c756dc70__1->GetYaxis()->SetTitleSize(0.072);
   frame_5633c756dc70__1->GetYaxis()->SetTitleOffset(0.8);
   frame_5633c756dc70__1->GetYaxis()->SetTitleFont(132);
   frame_5633c756dc70__1->GetZaxis()->SetLabelFont(132);
   frame_5633c756dc70__1->GetZaxis()->SetLabelSize(0.063);
   frame_5633c756dc70__1->GetZaxis()->SetTitleSize(0.072);
   frame_5633c756dc70__1->GetZaxis()->SetTitleOffset(1.2);
   frame_5633c756dc70__1->GetZaxis()->SetTitleFont(132);
   frame_5633c756dc70__1->Draw("FUNC");
   
   Double_t total_fx1[64] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6265,
   6270,
   6275,
   6280,
   6285,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy1[64] = {
   0,
   4.315779,
   4.315779,
   4.312109,
   4.308451,
   4.304809,
   4.301189,
   4.297616,
   4.294152,
   4.290947,
   4.288261,
   4.286394,
   4.285459,
   4.285206,
   4.28492,
   4.284128,
   4.282664,
   4.280463,
   4.277588,
   4.274209,
   4.266856,
   4.260082,
   4.254582,
   4.249996,
   4.245944,
   4.242143,
   4.238442,
   4.234777,
   4.231126,
   4.227484,
   4.223848,
   4.220216,
   4.216589,
   4.212966,
   4.209347,
   4.205731,
   4.202118,
   4.198509,
   4.194903,
   4.191301,
   4.187701,
   4.184105,
   4.180512,
   4.176922,
   4.173335,
   4.169752,
   4.166171,
   4.162594,
   4.15902,
   4.155448,
   4.15188,
   4.148315,
   4.144753,
   4.141194,
   4.137638,
   4.134085,
   4.130536,
   4.126989,
   4.123445,
   4.119905,
   4.116367,
   4.116367,
   4.116367,
   0};
   TGraph *graph = new TGraph(64,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",100,6082.988,6767.012);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(4.747357);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy2[61] = {
   0,
   4.315514,
   4.315514,
   4.311809,
   4.308106,
   4.304407,
   4.300711,
   4.297018,
   4.293329,
   4.289642,
   4.285959,
   4.282279,
   4.278602,
   4.274928,
   4.271258,
   4.26759,
   4.263926,
   4.260265,
   4.256607,
   4.252952,
   4.2493,
   4.245651,
   4.242006,
   4.238364,
   4.234724,
   4.231088,
   4.227455,
   4.223825,
   4.220199,
   4.216575,
   4.212954,
   4.209337,
   4.205723,
   4.202112,
   4.198503,
   4.194898,
   4.191296,
   4.187698,
   4.184102,
   4.180509,
   4.17692,
   4.173333,
   4.16975,
   4.16617,
   4.162592,
   4.159018,
   4.155447,
   4.151879,
   4.148314,
   4.144752,
   4.141193,
   4.137637,
   4.134085,
   4.130535,
   4.126988,
   4.123445,
   4.119904,
   4.116367,
   4.116367,
   4.116367,
   0};
   graph = new TGraph(61,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of combpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of combpdf",100,6082.988,6767.012);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(4.747065);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t Bc_sig_fx3[108] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6217.5,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6237.5,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6252.5,
   6255,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6286.25,
   6287.5,
   6290,
   6292.5,
   6295,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6332.5,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t Bc_sig_fy3[108] = {
   0,
   0.0002646906,
   0.0002646906,
   0.0003008051,
   0.0003453068,
   0.0004017466,
   0.0004782232,
   0.0005975846,
   0.0006905013,
   0.0008235184,
   0.001018381,
   0.001147953,
   0.001304693,
   0.001493417,
   0.001719204,
   0.001987223,
   0.002302505,
   0.00266967,
   0.003092623,
   0.003574241,
   0.004116075,
   0.004718105,
   0.005378595,
   0.006094076,
   0.006859531,
   0.007668804,
   0.008515313,
   0.01028171,
   0.01110616,
   0.01148303,
   0.01183144,
   0.01214796,
   0.01242938,
   0.01267279,
   0.01287566,
   0.01303582,
   0.01315156,
   0.01322161,
   0.01324523,
   0.01322214,
   0.01315261,
   0.01303739,
   0.01287772,
   0.01267533,
   0.01243236,
   0.01215136,
   0.01183522,
   0.01148715,
   0.01111058,
   0.01028661,
   0.009393499,
   0.008461623,
   0.006594138,
   0.005706481,
   0.004874535,
   0.004129242,
   0.003476749,
   0.002907747,
   0.002414853,
   0.001991484,
   0.001631293,
   0.001327963,
   0.001075177,
   0.0008667101,
   0.0006965432,
   0.0005589944,
   0.0004488223,
   0.0002922687,
   0.0001958192,
   0.0001370792,
   7.824913e-05,
   5.243692e-05,
   3.822128e-05,
   2.901032e-05,
   2.25633e-05,
   1.787932e-05,
   1.439257e-05,
   1.174567e-05,
   9.701967e-06,
   8.100209e-06,
   6.827987e-06,
   5.805367e-06,
   4.974485e-06,
   4.292777e-06,
   3.728475e-06,
   3.257553e-06,
   2.861625e-06,
   2.526456e-06,
   2.240921e-06,
   1.996238e-06,
   1.785414e-06,
   1.60284e-06,
   1.443978e-06,
   1.305132e-06,
   1.183274e-06,
   1.075905e-06,
   9.809531e-07,
   8.966897e-07,
   8.216651e-07,
   7.546583e-07,
   6.946355e-07,
   6.407181e-07,
   5.92156e-07,
   5.483065e-07,
   5.086167e-07,
   5.086167e-07,
   5.086167e-07,
   0};
   graph = new TGraph(108,Bc_sig_fx3,Bc_sig_fy3);
   graph->SetName("Bc_sig");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_sig3 = new TH1F("Graph_Bc_sig3","Projection of ",108,6082.988,6767.012);
   Graph_Bc_sig3->SetMinimum(0);
   Graph_Bc_sig3->SetMaximum(0.01456975);
   Graph_Bc_sig3->SetDirectory(0);
   Graph_Bc_sig3->SetStats(0);
   Graph_Bc_sig3->SetLineWidth(2);
   Graph_Bc_sig3->SetMarkerStyle(20);
   Graph_Bc_sig3->GetXaxis()->SetNdivisions(505);
   Graph_Bc_sig3->GetXaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetXaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetXaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetXaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetYaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetYaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_sig3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_sig3);
   
   graph->Draw("l");
   
   Double_t data_fx3001[55] = {
   6155,
   6165,
   6175,
   6185,
   6195,
   6205,
   6215,
   6225,
   6235,
   6245,
   6255,
   6265,
   6275,
   6285,
   6295,
   6305,
   6315,
   6325,
   6335,
   6345,
   6355,
   6365,
   6375,
   6385,
   6395,
   6405,
   6415,
   6425,
   6435,
   6445,
   6455,
   6465,
   6475,
   6485,
   6495,
   6505,
   6515,
   6525,
   6535,
   6545,
   6555,
   6565,
   6575,
   6585,
   6595,
   6605,
   6615,
   6625,
   6635,
   6645,
   6655,
   6665,
   6675,
   6685,
   6695};
   Double_t data_fy3001[55] = {
   5,
   4,
   7,
   3,
   5,
   1,
   1,
   5,
   4,
   6,
   6,
   3,
   7,
   2,
   2,
   6,
   6,
   4,
   3,
   7,
   4,
   2,
   9,
   9,
   2,
   1,
   2,
   8,
   3,
   2,
   2,
   4,
   4,
   2,
   2,
   4,
   7,
   7,
   7,
   6,
   3,
   2,
   3,
   2,
   4,
   4,
   5,
   5,
   6,
   5,
   1,
   7,
   4,
   2,
   5};
   Double_t data_felx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3001[55] = {
   2.236068,
   2,
   2.645751,
   1.732051,
   2.236068,
   1,
   1,
   2.236068,
   2,
   2.44949,
   2.44949,
   1.732051,
   2.645751,
   1.414214,
   1.414214,
   2.44949,
   2.44949,
   2,
   1.732051,
   2.645751,
   2,
   1.414214,
   3,
   3,
   1.414214,
   1,
   1.414214,
   2.828427,
   1.732051,
   1.414214,
   1.414214,
   2,
   2,
   1.414214,
   1.414214,
   2,
   2.645751,
   2.645751,
   2.645751,
   2.44949,
   1.732051,
   1.414214,
   1.732051,
   1.414214,
   2,
   2,
   2.236068,
   2.236068,
   2.44949,
   2.236068,
   1,
   2.645751,
   2,
   1.414214,
   2.236068};
   Double_t data_fehx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3001[55] = {
   2.236068,
   2,
   2.645751,
   1.732051,
   2.236068,
   1,
   1,
   2.236068,
   2,
   2.44949,
   2.44949,
   1.732051,
   2.645751,
   1.414214,
   1.414214,
   2.44949,
   2.44949,
   2,
   1.732051,
   2.645751,
   2,
   1.414214,
   3,
   3,
   1.414214,
   1,
   1.414214,
   2.828427,
   1.732051,
   1.414214,
   1.414214,
   2,
   2,
   1.414214,
   1.414214,
   2,
   2.645751,
   2.645751,
   2.645751,
   2.44949,
   1.732051,
   1.414214,
   1.732051,
   1.414214,
   2,
   2,
   2.236068,
   2.236068,
   2.44949,
   2.236068,
   1,
   2.645751,
   2,
   1.414214,
   2.236068};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","",100,6095,6755);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(13.2);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   TH1D *frame_5633c756dc70__2 = new TH1D("frame_5633c756dc70__2","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_5633c756dc70__2->SetBinContent(1,12.6);
   frame_5633c756dc70__2->SetMinimum(-1);
   frame_5633c756dc70__2->SetMaximum(25);
   frame_5633c756dc70__2->SetEntries(1);
   frame_5633c756dc70__2->SetDirectory(0);
   frame_5633c756dc70__2->SetStats(0);
   frame_5633c756dc70__2->SetLineWidth(2);
   frame_5633c756dc70__2->SetMarkerStyle(20);
   frame_5633c756dc70__2->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_5633c756dc70__2->GetXaxis()->CenterTitle(true);
   frame_5633c756dc70__2->GetXaxis()->SetNdivisions(505);
   frame_5633c756dc70__2->GetXaxis()->SetLabelFont(132);
   frame_5633c756dc70__2->GetXaxis()->SetLabelOffset(0.016);
   frame_5633c756dc70__2->GetXaxis()->SetLabelSize(0.063);
   frame_5633c756dc70__2->GetXaxis()->SetTitleSize(0.072);
   frame_5633c756dc70__2->GetXaxis()->SetTitleOffset(0.95);
   frame_5633c756dc70__2->GetXaxis()->SetTitleFont(132);
   frame_5633c756dc70__2->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_5633c756dc70__2->GetYaxis()->CenterTitle(true);
   frame_5633c756dc70__2->GetYaxis()->SetLabelFont(132);
   frame_5633c756dc70__2->GetYaxis()->SetLabelOffset(0.016);
   frame_5633c756dc70__2->GetYaxis()->SetLabelSize(0.063);
   frame_5633c756dc70__2->GetYaxis()->SetTitleSize(0.072);
   frame_5633c756dc70__2->GetYaxis()->SetTitleOffset(0.8);
   frame_5633c756dc70__2->GetYaxis()->SetTitleFont(132);
   frame_5633c756dc70__2->GetZaxis()->SetLabelFont(132);
   frame_5633c756dc70__2->GetZaxis()->SetLabelSize(0.063);
   frame_5633c756dc70__2->GetZaxis()->SetTitleSize(0.072);
   frame_5633c756dc70__2->GetZaxis()->SetTitleOffset(1.2);
   frame_5633c756dc70__2->GetZaxis()->SetTitleFont(132);
   frame_5633c756dc70__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bc_sig","#it{B}^{#plus}_{#it{c}}#rightarrow #it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus} ","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.75,"#splitline{9 fb^{#minus1}}{15 < #it{q}^{2} < 35 GeV^{2}}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_M->Modified();
   c1allupB_M->cd();
   c1allupB_M->SetSelected(c1allupB_M);
}


==> LHCb-PAPER-2023-037-figures/Fig1e.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_M_pimumu_all_all_FullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_M/c1
//=========  (Fri Dec 15 16:16:07 2023) by ROOT version 6.26/08
   TCanvas *c1allupB_M = new TCanvas("c1allupB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_M->SetHighLightColor(2);
   c1allupB_M->Range(6030.128,-6.402597,6735.256,27.36364);
   c1allupB_M->SetFillColor(0);
   c1allupB_M->SetBorderMode(0);
   c1allupB_M->SetBorderSize(2);
   c1allupB_M->SetTickx(1);
   c1allupB_M->SetTicky(1);
   c1allupB_M->SetLeftMargin(0.17);
   c1allupB_M->SetRightMargin(0.05);
   c1allupB_M->SetTopMargin(0.07);
   c1allupB_M->SetBottomMargin(0.16);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   
   TH1D *frame_55f2f14790a0__1 = new TH1D("frame_55f2f14790a0__1","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55f2f14790a0__1->SetBinContent(1,16.23731);
   frame_55f2f14790a0__1->SetMinimum(-1);
   frame_55f2f14790a0__1->SetMaximum(25);
   frame_55f2f14790a0__1->SetEntries(1);
   frame_55f2f14790a0__1->SetDirectory(0);
   frame_55f2f14790a0__1->SetStats(0);
   frame_55f2f14790a0__1->SetLineWidth(2);
   frame_55f2f14790a0__1->SetMarkerStyle(20);
   frame_55f2f14790a0__1->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_55f2f14790a0__1->GetXaxis()->CenterTitle(true);
   frame_55f2f14790a0__1->GetXaxis()->SetNdivisions(505);
   frame_55f2f14790a0__1->GetXaxis()->SetLabelFont(132);
   frame_55f2f14790a0__1->GetXaxis()->SetLabelOffset(0.016);
   frame_55f2f14790a0__1->GetXaxis()->SetLabelSize(0.063);
   frame_55f2f14790a0__1->GetXaxis()->SetTitleSize(0.072);
   frame_55f2f14790a0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55f2f14790a0__1->GetXaxis()->SetTitleFont(132);
   frame_55f2f14790a0__1->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55f2f14790a0__1->GetYaxis()->CenterTitle(true);
   frame_55f2f14790a0__1->GetYaxis()->SetLabelFont(132);
   frame_55f2f14790a0__1->GetYaxis()->SetLabelOffset(0.016);
   frame_55f2f14790a0__1->GetYaxis()->SetLabelSize(0.063);
   frame_55f2f14790a0__1->GetYaxis()->SetTitleSize(0.072);
   frame_55f2f14790a0__1->GetYaxis()->SetTitleOffset(0.8);
   frame_55f2f14790a0__1->GetYaxis()->SetTitleFont(132);
   frame_55f2f14790a0__1->GetZaxis()->SetLabelFont(132);
   frame_55f2f14790a0__1->GetZaxis()->SetLabelSize(0.063);
   frame_55f2f14790a0__1->GetZaxis()->SetTitleSize(0.072);
   frame_55f2f14790a0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55f2f14790a0__1->GetZaxis()->SetTitleFont(132);
   frame_55f2f14790a0__1->Draw("FUNC");
   
   Double_t total_fx1[74] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6225,
   6230,
   6235,
   6240,
   6245,
   6250,
   6260,
   6265,
   6267.5,
   6270,
   6272.5,
   6275,
   6277.5,
   6280,
   6282.5,
   6285,
   6290,
   6300,
   6305,
   6310,
   6315,
   6320,
   6325,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy1[74] = {
   0,
   6.202219,
   6.202219,
   6.179981,
   6.157676,
   6.135225,
   6.112439,
   6.08879,
   6.062953,
   6.032159,
   6.01357,
   5.991998,
   5.966823,
   5.937511,
   5.903583,
   5.864286,
   5.774597,
   5.735434,
   5.719248,
   5.705946,
   5.695868,
   5.689223,
   5.686075,
   5.686334,
   5.689769,
   5.696019,
   5.715052,
   5.763894,
   5.785885,
   5.802925,
   5.813384,
   5.817809,
   5.817966,
   5.814944,
   5.802548,
   5.785493,
   5.766536,
   5.746932,
   5.727149,
   5.707338,
   5.687548,
   5.667797,
   5.648095,
   5.628448,
   5.60886,
   5.589332,
   5.569867,
   5.550465,
   5.531127,
   5.511854,
   5.492646,
   5.473503,
   5.454425,
   5.435413,
   5.416466,
   5.397585,
   5.378768,
   5.360016,
   5.34133,
   5.322708,
   5.30415,
   5.285657,
   5.267229,
   5.248864,
   5.230563,
   5.212325,
   5.194152,
   5.176041,
   5.157993,
   5.140008,
   5.122086,
   5.122086,
   5.122086,
   0};
   TGraph *graph = new TGraph(74,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",100,6082.988,6767.012);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(6.822441);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy2[61] = {
   0,
   6.207071,
   6.207071,
   6.185427,
   6.163858,
   6.142364,
   6.120945,
   6.099601,
   6.078332,
   6.057136,
   6.036015,
   6.014967,
   5.993992,
   5.973091,
   5.952262,
   5.931506,
   5.910823,
   5.890212,
   5.869672,
   5.849204,
   5.828808,
   5.808482,
   5.788228,
   5.768044,
   5.747931,
   5.727887,
   5.707914,
   5.68801,
   5.668176,
   5.64841,
   5.628714,
   5.609086,
   5.589527,
   5.570036,
   5.550613,
   5.531258,
   5.51197,
   5.49275,
   5.473596,
   5.454509,
   5.435489,
   5.416535,
   5.397648,
   5.378826,
   5.36007,
   5.341379,
   5.322753,
   5.304192,
   5.285696,
   5.267265,
   5.248898,
   5.230594,
   5.212355,
   5.194179,
   5.176067,
   5.158018,
   5.140031,
   5.122108,
   5.122108,
   5.122108,
   0};
   graph = new TGraph(61,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of combpdf");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of combpdf",100,6082.988,6767.012);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(6.827778);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t Bc_sig_fx3[110] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6217.5,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6237.5,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6252.5,
   6255,
   6257.5,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6286.25,
   6287.5,
   6290,
   6292.5,
   6295,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6311.25,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6332.5,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t Bc_sig_fy3[110] = {
   0,
   -0.004849766,
   -0.004849766,
   -0.005442985,
   -0.006179522,
   -0.007135866,
   -0.008503242,
   -0.01080661,
   -0.01267453,
   -0.01537257,
   -0.01929902,
   -0.02187907,
   -0.02496681,
   -0.02864092,
   -0.03298302,
   -0.03807538,
   -0.04399843,
   -0.0508283,
   -0.05863488,
   -0.06748113,
   -0.0774247,
   -0.08852332,
   -0.1008465,
   -0.1144976,
   -0.1296535,
   -0.1465947,
   -0.1642904,
   -0.1817433,
   -0.1984129,
   -0.2137326,
   -0.2207098,
   -0.2271413,
   -0.2329636,
   -0.2381178,
   -0.2425509,
   -0.2462162,
   -0.249075,
   -0.2510965,
   -0.2522589,
   -0.2525495,
   -0.2519651,
   -0.2505122,
   -0.2482065,
   -0.2450729,
   -0.2411448,
   -0.2364639,
   -0.231079,
   -0.2250451,
   -0.218423,
   -0.2112775,
   -0.1956912,
   -0.1788507,
   -0.1613204,
   -0.126266,
   -0.1096194,
   -0.09400931,
   -0.07966252,
   -0.06672015,
   -0.06083375,
   -0.0554554,
   -0.04602678,
   -0.03808359,
   -0.03138211,
   -0.02574305,
   -0.02102249,
   -0.01709737,
   -0.01385842,
   -0.01120705,
   -0.009054129,
   -0.005932189,
   -0.003958408,
   -0.002734053,
   -0.001507775,
   -0.0009982265,
   -0.0007381422,
   -0.0005758212,
   -0.0004622921,
   -0.0003785376,
   -0.0003148854,
   -0.0002654567,
   -0.0002263817,
   -0.0001950121,
   -0.000169486,
   -0.0001484656,
   -0.0001309706,
   -0.0001162705,
   -0.0001038123,
   -9.317164e-05,
   -8.401889e-05,
   -7.609488e-05,
   -6.919382e-05,
   -6.315071e-05,
   -5.78321e-05,
   -5.312918e-05,
   -4.895255e-05,
   -4.522827e-05,
   -4.189475e-05,
   -3.89004e-05,
   -3.620177e-05,
   -3.376205e-05,
   -3.154989e-05,
   -2.953851e-05,
   -2.770488e-05,
   -2.602914e-05,
   -2.449409e-05,
   -2.308478e-05,
   -2.178816e-05,
   -2.178816e-05,
   -2.178816e-05,
   0};
   graph = new TGraph(110,Bc_sig_fx3,Bc_sig_fy3);
   graph->SetName("Bc_sig");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_Bc_sig3 = new TH1F("Graph_Bc_sig3","Projection of ",110,6082.988,6767.012);
   Graph_Bc_sig3->SetMinimum(-0.2778044);
   Graph_Bc_sig3->SetMaximum(0.02525495);
   Graph_Bc_sig3->SetDirectory(0);
   Graph_Bc_sig3->SetStats(0);
   Graph_Bc_sig3->SetLineWidth(2);
   Graph_Bc_sig3->SetMarkerStyle(20);
   Graph_Bc_sig3->GetXaxis()->SetNdivisions(505);
   Graph_Bc_sig3->GetXaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetXaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetXaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetXaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetXaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetXaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetYaxis()->SetLabelOffset(0.016);
   Graph_Bc_sig3->GetYaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetYaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetYaxis()->SetTitleOffset(0.95);
   Graph_Bc_sig3->GetYaxis()->SetTitleFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelFont(132);
   Graph_Bc_sig3->GetZaxis()->SetLabelSize(0.063);
   Graph_Bc_sig3->GetZaxis()->SetTitleSize(0.072);
   Graph_Bc_sig3->GetZaxis()->SetTitleOffset(1.2);
   Graph_Bc_sig3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_Bc_sig3);
   
   graph->Draw("l");
   
   Double_t data_fx3001[55] = {
   6155,
   6165,
   6175,
   6185,
   6195,
   6205,
   6215,
   6225,
   6235,
   6245,
   6255,
   6265,
   6275,
   6285,
   6295,
   6305,
   6315,
   6325,
   6335,
   6345,
   6355,
   6365,
   6375,
   6385,
   6395,
   6405,
   6415,
   6425,
   6435,
   6445,
   6455,
   6465,
   6475,
   6485,
   6495,
   6505,
   6515,
   6525,
   6535,
   6545,
   6555,
   6565,
   6575,
   6585,
   6595,
   6605,
   6615,
   6625,
   6635,
   6645,
   6655,
   6665,
   6675,
   6685,
   6695};
   Double_t data_fy3001[55] = {
   10,
   5,
   10,
   5,
   5,
   1,
   3,
   6,
   4,
   7,
   7,
   3,
   11,
   4,
   2,
   6,
   11,
   5,
   5,
   8,
   5,
   4,
   12,
   11,
   4,
   5,
   3,
   10,
   4,
   3,
   2,
   4,
   4,
   7,
   2,
   4,
   8,
   8,
   9,
   9,
   4,
   2,
   6,
   2,
   4,
   5,
   5,
   5,
   7,
   8,
   2,
   10,
   5,
   2,
   6};
   Double_t data_felx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3001[55] = {
   3.162278,
   2.236068,
   3.162278,
   2.236068,
   2.236068,
   1,
   1.732051,
   2.44949,
   2,
   2.645751,
   2.645751,
   1.732051,
   3.316625,
   2,
   1.414214,
   2.44949,
   3.316625,
   2.236068,
   2.236068,
   2.828427,
   2.236068,
   2,
   3.464102,
   3.316625,
   2,
   2.236068,
   1.732051,
   3.162278,
   2,
   1.732051,
   1.414214,
   2,
   2,
   2.645751,
   1.414214,
   2,
   2.828427,
   2.828427,
   3,
   3,
   2,
   1.414214,
   2.44949,
   1.414214,
   2,
   2.236068,
   2.236068,
   2.236068,
   2.645751,
   2.828427,
   1.414214,
   3.162278,
   2.236068,
   1.414214,
   2.44949};
   Double_t data_fehx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3001[55] = {
   3.162278,
   2.236068,
   3.162278,
   2.236068,
   2.236068,
   1,
   1.732051,
   2.44949,
   2,
   2.645751,
   2.645751,
   1.732051,
   3.316625,
   2,
   1.414214,
   2.44949,
   3.316625,
   2.236068,
   2.236068,
   2.828427,
   2.236068,
   2,
   3.464102,
   3.316625,
   2,
   2.236068,
   1.732051,
   3.162278,
   2,
   1.732051,
   1.414214,
   2,
   2,
   2.645751,
   1.414214,
   2,
   2.828427,
   2.828427,
   3,
   3,
   2,
   1.414214,
   2.44949,
   1.414214,
   2,
   2.236068,
   2.236068,
   2.236068,
   2.645751,
   2.828427,
   1.414214,
   3.162278,
   2.236068,
   1.414214,
   2.44949};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","",100,6095,6755);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(17.01051);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   TH1D *frame_55f2f14790a0__2 = new TH1D("frame_55f2f14790a0__2","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55f2f14790a0__2->SetBinContent(1,16.23731);
   frame_55f2f14790a0__2->SetMinimum(-1);
   frame_55f2f14790a0__2->SetMaximum(25);
   frame_55f2f14790a0__2->SetEntries(1);
   frame_55f2f14790a0__2->SetDirectory(0);
   frame_55f2f14790a0__2->SetStats(0);
   frame_55f2f14790a0__2->SetLineWidth(2);
   frame_55f2f14790a0__2->SetMarkerStyle(20);
   frame_55f2f14790a0__2->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_55f2f14790a0__2->GetXaxis()->CenterTitle(true);
   frame_55f2f14790a0__2->GetXaxis()->SetNdivisions(505);
   frame_55f2f14790a0__2->GetXaxis()->SetLabelFont(132);
   frame_55f2f14790a0__2->GetXaxis()->SetLabelOffset(0.016);
   frame_55f2f14790a0__2->GetXaxis()->SetLabelSize(0.063);
   frame_55f2f14790a0__2->GetXaxis()->SetTitleSize(0.072);
   frame_55f2f14790a0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55f2f14790a0__2->GetXaxis()->SetTitleFont(132);
   frame_55f2f14790a0__2->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55f2f14790a0__2->GetYaxis()->CenterTitle(true);
   frame_55f2f14790a0__2->GetYaxis()->SetLabelFont(132);
   frame_55f2f14790a0__2->GetYaxis()->SetLabelOffset(0.016);
   frame_55f2f14790a0__2->GetYaxis()->SetLabelSize(0.063);
   frame_55f2f14790a0__2->GetYaxis()->SetTitleSize(0.072);
   frame_55f2f14790a0__2->GetYaxis()->SetTitleOffset(0.8);
   frame_55f2f14790a0__2->GetYaxis()->SetTitleFont(132);
   frame_55f2f14790a0__2->GetZaxis()->SetLabelFont(132);
   frame_55f2f14790a0__2->GetZaxis()->SetLabelSize(0.063);
   frame_55f2f14790a0__2->GetZaxis()->SetTitleSize(0.072);
   frame_55f2f14790a0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55f2f14790a0__2->GetZaxis()->SetTitleFont(132);
   frame_55f2f14790a0__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("Bc_sig","#it{B}^{#plus}_{#it{c}}#rightarrow #it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus} ","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.75,"#splitline{9 fb^{#minus1}}{All #it{q}^{2} intervals}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_M->Modified();
   c1allupB_M->cd();
   c1allupB_M->SetSelected(c1allupB_M);
}


==> LHCb-PAPER-2023-037-figures/Fig2a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_Mall_pimumu_all_defaultFullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_M/c1
//=========  (Fri Dec 15 17:20:55 2023) by ROOT version 6.26/08
   TCanvas *c1allupB_M = new TCanvas("c1allupB_M", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_M->SetHighLightColor(2);
   c1allupB_M->Range(6030.128,-154.5092,6735.256,731.68);
   c1allupB_M->SetFillColor(0);
   c1allupB_M->SetBorderMode(0);
   c1allupB_M->SetBorderSize(2);
   c1allupB_M->SetTickx(1);
   c1allupB_M->SetTicky(1);
   c1allupB_M->SetLeftMargin(0.17);
   c1allupB_M->SetRightMargin(0.05);
   c1allupB_M->SetTopMargin(0.07);
   c1allupB_M->SetBottomMargin(0.16);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   c1allupB_M->SetFrameLineWidth(2);
   c1allupB_M->SetFrameBorderMode(0);
   
   TH1D *frame_55d0490a5830__1 = new TH1D("frame_55d0490a5830__1","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55d0490a5830__1->SetBinContent(1,669.6468);
   frame_55d0490a5830__1->SetMinimum(-12.71897);
   frame_55d0490a5830__1->SetMaximum(669.6468);
   frame_55d0490a5830__1->SetEntries(1);
   frame_55d0490a5830__1->SetDirectory(0);
   frame_55d0490a5830__1->SetStats(0);
   frame_55d0490a5830__1->SetLineWidth(2);
   frame_55d0490a5830__1->SetMarkerStyle(20);
   frame_55d0490a5830__1->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_55d0490a5830__1->GetXaxis()->CenterTitle(true);
   frame_55d0490a5830__1->GetXaxis()->SetNdivisions(505);
   frame_55d0490a5830__1->GetXaxis()->SetLabelFont(132);
   frame_55d0490a5830__1->GetXaxis()->SetLabelOffset(0.016);
   frame_55d0490a5830__1->GetXaxis()->SetLabelSize(0.063);
   frame_55d0490a5830__1->GetXaxis()->SetTitleSize(0.072);
   frame_55d0490a5830__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55d0490a5830__1->GetXaxis()->SetTitleFont(132);
   frame_55d0490a5830__1->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55d0490a5830__1->GetYaxis()->CenterTitle(true);
   frame_55d0490a5830__1->GetYaxis()->SetLabelFont(132);
   frame_55d0490a5830__1->GetYaxis()->SetLabelOffset(0.016);
   frame_55d0490a5830__1->GetYaxis()->SetLabelSize(0.063);
   frame_55d0490a5830__1->GetYaxis()->SetTitleSize(0.072);
   frame_55d0490a5830__1->GetYaxis()->SetTitleOffset(1.1);
   frame_55d0490a5830__1->GetYaxis()->SetTitleFont(132);
   frame_55d0490a5830__1->GetZaxis()->SetLabelFont(132);
   frame_55d0490a5830__1->GetZaxis()->SetLabelSize(0.063);
   frame_55d0490a5830__1->GetZaxis()->SetTitleSize(0.072);
   frame_55d0490a5830__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55d0490a5830__1->GetZaxis()->SetTitleFont(132);
   frame_55d0490a5830__1->Draw("FUNC");
   
   Double_t data_fx3001[55] = {
   6155,
   6165,
   6175,
   6185,
   6195,
   6205,
   6215,
   6225,
   6235,
   6245,
   6255,
   6265,
   6275,
   6285,
   6295,
   6305,
   6315,
   6325,
   6335,
   6345,
   6355,
   6365,
   6375,
   6385,
   6395,
   6405,
   6415,
   6425,
   6435,
   6445,
   6455,
   6465,
   6475,
   6485,
   6495,
   6505,
   6515,
   6525,
   6535,
   6545,
   6555,
   6565,
   6575,
   6585,
   6595,
   6605,
   6615,
   6625,
   6635,
   6645,
   6655,
   6665,
   6675,
   6685,
   6695};
   Double_t data_fy3001[55] = {
   29,
   14,
   10,
   12,
   15,
   29,
   39,
   60,
   127,
   237,
   398,
   538,
   613,
   567,
   371,
   230,
   121,
   45,
   23,
   13,
   10,
   2,
   7,
   3,
   3,
   2,
   3,
   1,
   3,
   1,
   2,
   3,
   2,
   5,
   4,
   1,
   0,
   1,
   4,
   0,
   1,
   1,
   1,
   0,
   1,
   3,
   1,
   3,
   0,
   1,
   2,
   3,
   2,
   0,
   1};
   Double_t data_felx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3001[55] = {
   5.385165,
   3.741657,
   3.162278,
   3.464102,
   3.872983,
   5.385165,
   6.244998,
   7.745967,
   11.26943,
   15.3948,
   19.94994,
   23.19483,
   24.75884,
   23.81176,
   19.26136,
   15.16575,
   11,
   6.708204,
   4.795832,
   3.605551,
   3.162278,
   1.414214,
   2.645751,
   1.732051,
   1.732051,
   1.414214,
   1.732051,
   1,
   1.732051,
   1,
   1.414214,
   1.732051,
   1.414214,
   2.236068,
   2,
   1,
   0,
   1,
   2,
   0,
   1,
   1,
   1,
   0,
   1,
   1.732051,
   1,
   1.732051,
   0,
   1,
   1.414214,
   1.732051,
   1.414214,
   0,
   1};
   Double_t data_fehx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3001[55] = {
   5.385165,
   3.741657,
   3.162278,
   3.464102,
   3.872983,
   5.385165,
   6.244998,
   7.745967,
   11.26943,
   15.3948,
   19.94994,
   23.19483,
   24.75884,
   23.81176,
   19.26136,
   15.16575,
   11,
   6.708204,
   4.795832,
   3.605551,
   3.162278,
   1.414214,
   2.645751,
   1.732051,
   1.732051,
   1.414214,
   1.732051,
   1,
   1.732051,
   1,
   1.414214,
   1.732051,
   1.414214,
   2.236068,
   2,
   1,
   0,
   1,
   2,
   0,
   1,
   1,
   1,
   0,
   1,
   1.732051,
   1,
   1.732051,
   0,
   1,
   1.414214,
   1.732051,
   1.414214,
   0,
   1};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of fit_pimumu_all_plot__B_M");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of fit_pimumu_all_plot__B_M",100,6095,6755);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(701.5347);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t total_fx1[106] = {
   6139.99,
   6140,
   6150,
   6155,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6237.5,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6255,
   6257.5,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6286.25,
   6287.5,
   6290,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6332.5,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy1[106] = {
   0,
   27.10693,
   27.10693,
   22.66542,
   19.46067,
   15.93181,
   15.28545,
   16.9246,
   20.9937,
   24.31624,
   28.99345,
   35.74884,
   45.77635,
   52.56629,
   60.93097,
   71.22936,
   83.89502,
   99.4263,
   118.3175,
   141.072,
   168.1776,
   199.8718,
   235.2023,
   273.6812,
   314.7389,
   401.1321,
   444.1906,
   485.3535,
   523.152,
   540.3306,
   556.127,
   570.3764,
   582.9269,
   593.6422,
   602.4046,
   609.1168,
   613.7045,
   616.1172,
   616.3297,
   614.3424,
   610.1814,
   603.8977,
   595.5665,
   585.2851,
   573.1718,
   559.3624,
   544.0086,
   527.2743,
   509.3303,
   470.5376,
   302.5074,
   263.2526,
   226.7762,
   193.5165,
   163.7018,
   137.382,
   114.4646,
   94.75353,
   77.98461,
   63.85642,
   52.05513,
   42.2729,
   34.22028,
   27.63359,
   22.27829,
   14.47095,
   9.858047,
   7.458954,
   5.163163,
   4.100899,
   3.500395,
   3.1172,
   2.851568,
   2.655696,
   2.504132,
   2.382242,
   2.281097,
   2.194981,
   2.120087,
   2.053796,
   1.994253,
   1.940111,
   1.890372,
   1.844283,
   1.801263,
   1.76086,
   1.722714,
   1.686539,
   1.6521,
   1.619206,
   1.587696,
   1.557438,
   1.528317,
   1.500238,
   1.473116,
   1.446879,
   1.421465,
   1.396816,
   1.372885,
   1.349626,
   1.327,
   1.304971,
   1.283508,
   1.283508,
   1.283508,
   0};
   TGraph *graph = new TGraph(106,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",106,6082.988,6767.012);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(677.9626);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy2[61] = {
   0,
   2.653351,
   2.653351,
   2.615748,
   2.578679,
   2.542135,
   2.506109,
   2.470593,
   2.435581,
   2.401064,
   2.367037,
   2.333493,
   2.300423,
   2.267822,
   2.235684,
   2.204,
   2.172766,
   2.141974,
   2.111619,
   2.081694,
   2.052193,
   2.02311,
   1.994439,
   1.966175,
   1.938311,
   1.910842,
   1.883762,
   1.857066,
   1.830748,
   1.804804,
   1.779227,
   1.754012,
   1.729155,
   1.70465,
   1.680492,
   1.656677,
   1.633199,
   1.610054,
   1.587237,
   1.564743,
   1.542568,
   1.520707,
   1.499156,
   1.477911,
   1.456967,
   1.436319,
   1.415964,
   1.395897,
   1.376115,
   1.356613,
   1.337388,
   1.318435,
   1.299751,
   1.281331,
   1.263172,
   1.245271,
   1.227624,
   1.210226,
   1.210226,
   1.210226,
   0};
   graph = new TGraph(61,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of ",100,6082.988,6767.012);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(2.918686);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t norm_Bc_fx3[104] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6205,
   6210,
   6215,
   6220,
   6222.5,
   6225,
   6227.5,
   6230,
   6232.5,
   6235,
   6237.5,
   6240,
   6242.5,
   6245,
   6247.5,
   6250,
   6255,
   6257.5,
   6260,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6278.75,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6287.5,
   6290,
   6300,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6322.5,
   6325,
   6327.5,
   6330,
   6332.5,
   6335,
   6340,
   6345,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t norm_Bc_fy3[104] = {
   0,
   4.502876,
   4.502876,
   5.975993,
   8.044622,
   11.00165,
   15.32057,
   21.84387,
   26.42793,
   32.40608,
   40.48626,
   51.82915,
   59.2597,
   68.24583,
   79.14096,
   92.34994,
   108.3221,
   127.5386,
   150.493,
   177.6678,
   209.2989,
   244.4373,
   282.6021,
   323.2347,
   408.5044,
   450.8991,
   491.3553,
   528.4226,
   545.2321,
   560.6598,
   574.5428,
   586.731,
   597.0898,
   605.503,
   611.8747,
   616.1316,
   618.2244,
   618.1288,
   615.8457,
   611.4019,
   604.8488,
   596.2617,
   585.7382,
   573.3965,
   559.3725,
   543.8176,
   508.7798,
   469.6886,
   300.8814,
   261.507,
   224.9329,
   191.5942,
   161.7165,
   135.347,
   112.3913,
   92.65119,
   75.86092,
   61.7176,
   49.90622,
   40.11793,
   32.06244,
   25.47538,
   20.12167,
   12.32172,
   7.71984,
   5.333885,
   3.067495,
   2.036372,
   1.467577,
   1.116213,
   0.8823107,
   0.7179376,
   0.597552,
   0.5064589,
   0.4356862,
   0.3794873,
   0.3340351,
   0.2966951,
   0.2656031,
   0.2394075,
   0.2171081,
   0.1979507,
   0.1813577,
   0.1668799,
   0.1541638,
   0.1429278,
   0.132945,
   0.1240311,
   0.1160349,
   0.1088315,
   0.1023167,
   0.09640328,
   0.09101742,
   0.0860966,
   0.08158736,
   0.07744386,
   0.07362654,
   0.07010112,
   0.06683781,
   0.06381054,
   0.06099649,
   0.06099649,
   0.06099649,
   0};
   graph = new TGraph(104,norm_Bc_fx3,norm_Bc_fy3);
   graph->SetName("norm_Bc");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_norm_Bc3 = new TH1F("Graph_norm_Bc3","Projection of ",104,6082.988,6767.012);
   Graph_norm_Bc3->SetMinimum(0);
   Graph_norm_Bc3->SetMaximum(680.0469);
   Graph_norm_Bc3->SetDirectory(0);
   Graph_norm_Bc3->SetStats(0);
   Graph_norm_Bc3->SetLineWidth(2);
   Graph_norm_Bc3->SetMarkerStyle(20);
   Graph_norm_Bc3->GetXaxis()->SetNdivisions(505);
   Graph_norm_Bc3->GetXaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetXaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetXaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetXaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetXaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetXaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetYaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetYaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetYaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetYaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetZaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetZaxis()->SetTitleOffset(1.2);
   Graph_norm_Bc3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_norm_Bc3);
   
   graph->Draw("l");
   
   Double_t misid_bkg_fx4[105] = {
   6139.99,
   6140,
   6150,
   6155,
   6160,
   6165,
   6170,
   6175,
   6180,
   6182.5,
   6185,
   6187.5,
   6190,
   6192.5,
   6195,
   6197.5,
   6200,
   6202.5,
   6205,
   6207.5,
   6210,
   6215,
   6220,
   6225,
   6227.5,
   6230,
   6231.25,
   6232.5,
   6233.75,
   6235,
   6236.25,
   6237.5,
   6238.75,
   6240,
   6241.25,
   6242.5,
   6243.75,
   6245,
   6246.25,
   6247.5,
   6248.75,
   6250,
   6252.5,
   6255,
   6257.5,
   6260,
   6265,
   6270,
   6272.5,
   6275,
   6277.5,
   6280,
   6282.5,
   6285,
   6287.5,
   6290,
   6292.5,
   6295,
   6297.5,
   6300,
   6305,
   6310,
   6315,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t misid_bkg_fy4[105] = {
   0,
   -0.684054,
   -0.684054,
   -0.7811097,
   -0.9028577,
   -1.058942,
   -1.262164,
   -1.528576,
   -1.876953,
   -2.088161,
   -2.327373,
   -2.596901,
   -2.898779,
   -3.234639,
   -3.605582,
   -4.012051,
   -4.453719,
   -4.929384,
   -5.436909,
   -5.973177,
   -6.534108,
   -7.709195,
   -8.913658,
   -10.09246,
   -10.65528,
   -11.16874,
   -11.38931,
   -11.58319,
   -11.74879,
   -11.88474,
   -11.98993,
   -12.06345,
   -12.10469,
   -12.1133,
   -12.08921,
   -12.03262,
   -11.94401,
   -11.82413,
   -11.67397,
   -11.4948,
   -11.28807,
   -11.05547,
   -10.52019,
   -9.905474,
   -9.229408,
   -8.510747,
   -7.018859,
   -5.562604,
   -4.880682,
   -4.242122,
   -3.653133,
   -3.11751,
   -2.636876,
   -2.211002,
   -1.841488,
   -1.533,
   -1.273856,
   -1.055307,
   -0.8711173,
   -0.7164097,
   -0.4797026,
   -0.3183483,
   -0.2112143,
   -0.1418065,
   -0.07005398,
   -0.04162922,
   -0.02932432,
   -0.02283322,
   -0.01866024,
   -0.01563986,
   -0.01332691,
   -0.01150295,
   -0.01003611,
   -0.008837857,
   -0.007845837,
   -0.007014916,
   -0.006311719,
   -0.005711131,
   -0.005193945,
   -0.004745272,
   -0.004353418,
   -0.004009094,
   -0.003704843,
   -0.003434625,
   -0.0031935,
   -0.002977399,
   -0.002782944,
   -0.00260731,
   -0.002448122,
   -0.002303369,
   -0.002171342,
   -0.002050576,
   -0.001939816,
   -0.001837973,
   -0.001744108,
   -0.0016574,
   -0.001577132,
   -0.001502676,
   -0.001433479,
   -0.001369051,
   -0.001308961,
   -0.001252824,
   -0.001252824,
   -0.001252824,
   0};
   graph = new TGraph(105,misid_bkg_fx4,misid_bkg_fy4);
   graph->SetName("misid_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid_bkg4 = new TH1F("Graph_misid_bkg4","Projection of ",105,6082.988,6767.012);
   Graph_misid_bkg4->SetMinimum(-13.32463);
   Graph_misid_bkg4->SetMaximum(1.21133);
   Graph_misid_bkg4->SetDirectory(0);
   Graph_misid_bkg4->SetStats(0);
   Graph_misid_bkg4->SetLineWidth(2);
   Graph_misid_bkg4->SetMarkerStyle(20);
   Graph_misid_bkg4->GetXaxis()->SetNdivisions(505);
   Graph_misid_bkg4->GetXaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetXaxis()->SetLabelOffset(0.016);
   Graph_misid_bkg4->GetXaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetXaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid_bkg4->GetXaxis()->SetTitleFont(132);
   Graph_misid_bkg4->GetYaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetYaxis()->SetLabelOffset(0.016);
   Graph_misid_bkg4->GetYaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetYaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid_bkg4->GetYaxis()->SetTitleFont(132);
   Graph_misid_bkg4->GetZaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetZaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetZaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid_bkg4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid_bkg4);
   
   graph->Draw("l");
   
   Double_t partrec_bkg_fx5[82] = {
   6139.99,
   6140,
   6150,
   6151.25,
   6152.5,
   6153.75,
   6155,
   6156.25,
   6157.5,
   6158.75,
   6160,
   6161.25,
   6162.5,
   6163.75,
   6165,
   6166.25,
   6167.5,
   6170,
   6172.5,
   6175,
   6177.5,
   6180,
   6182.5,
   6185,
   6187.5,
   6190,
   6195,
   6200,
   6205,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t partrec_bkg_fy5[82] = {
   0,
   20.63476,
   20.63476,
   19.26304,
   17.97519,
   16.76675,
   15.63341,
   14.57108,
   13.57583,
   12.64392,
   11.77178,
   10.95602,
   10.19337,
   9.480775,
   8.815282,
   8.194109,
   7.614604,
   6.570678,
   5.664918,
   4.880658,
   4.202988,
   3.618609,
   3.115693,
   2.683745,
   2.31348,
   1.996707,
   1.495667,
   1.132957,
   0.8721952,
   0.6858988,
   0.4597978,
   0.3467861,
   0.2896647,
   0.2592284,
   0.2411124,
   0.2285095,
   0.218314,
   0.2091641,
   0.2004894,
   0.192065,
   0.1838111,
   0.1757062,
   0.167751,
   0.159954,
   0.1523257,
   0.1448765,
   0.1376159,
   0.1305525,
   0.1236937,
   0.1170459,
   0.1106141,
   0.1044024,
   0.09841388,
   0.09265058,
   0.08711357,
   0.08180302,
   0.07671825,
   0.0718578,
   0.06721946,
   0.06280034,
   0.05859692,
   0.05460513,
   0.05082038,
   0.04723765,
   0.04385151,
   0.04065619,
   0.03764563,
   0.03481356,
   0.03215348,
   0.0296588,
   0.02732278,
   0.02513866,
   0.02309964,
   0.02119894,
   0.01942983,
   0.01778565,
   0.01625984,
   0.01484597,
   0.01353776,
   0.01353776,
   0.01353776,
   0};
   graph = new TGraph(82,partrec_bkg_fx5,partrec_bkg_fy5);
   graph->SetName("partrec_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_partrec_bkg5 = new TH1F("Graph_partrec_bkg5","Projection of ",100,6082.988,6767.012);
   Graph_partrec_bkg5->SetMinimum(0);
   Graph_partrec_bkg5->SetMaximum(22.69823);
   Graph_partrec_bkg5->SetDirectory(0);
   Graph_partrec_bkg5->SetStats(0);
   Graph_partrec_bkg5->SetLineWidth(2);
   Graph_partrec_bkg5->SetMarkerStyle(20);
   Graph_partrec_bkg5->GetXaxis()->SetNdivisions(505);
   Graph_partrec_bkg5->GetXaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetXaxis()->SetLabelOffset(0.016);
   Graph_partrec_bkg5->GetXaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetXaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetXaxis()->SetTitleOffset(0.95);
   Graph_partrec_bkg5->GetXaxis()->SetTitleFont(132);
   Graph_partrec_bkg5->GetYaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetYaxis()->SetLabelOffset(0.016);
   Graph_partrec_bkg5->GetYaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetYaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetYaxis()->SetTitleOffset(0.95);
   Graph_partrec_bkg5->GetYaxis()->SetTitleFont(132);
   Graph_partrec_bkg5->GetZaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetZaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetZaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetZaxis()->SetTitleOffset(1.2);
   Graph_partrec_bkg5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_partrec_bkg5);
   
   graph->Draw("l");
   
   TH1D *frame_55d0490a5830__2 = new TH1D("frame_55d0490a5830__2","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55d0490a5830__2->SetBinContent(1,669.6468);
   frame_55d0490a5830__2->SetMinimum(-12.71897);
   frame_55d0490a5830__2->SetMaximum(669.6468);
   frame_55d0490a5830__2->SetEntries(1);
   frame_55d0490a5830__2->SetDirectory(0);
   frame_55d0490a5830__2->SetStats(0);
   frame_55d0490a5830__2->SetLineWidth(2);
   frame_55d0490a5830__2->SetMarkerStyle(20);
   frame_55d0490a5830__2->GetXaxis()->SetTitle("#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]");
   frame_55d0490a5830__2->GetXaxis()->CenterTitle(true);
   frame_55d0490a5830__2->GetXaxis()->SetNdivisions(505);
   frame_55d0490a5830__2->GetXaxis()->SetLabelFont(132);
   frame_55d0490a5830__2->GetXaxis()->SetLabelOffset(0.016);
   frame_55d0490a5830__2->GetXaxis()->SetLabelSize(0.063);
   frame_55d0490a5830__2->GetXaxis()->SetTitleSize(0.072);
   frame_55d0490a5830__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55d0490a5830__2->GetXaxis()->SetTitleFont(132);
   frame_55d0490a5830__2->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55d0490a5830__2->GetYaxis()->CenterTitle(true);
   frame_55d0490a5830__2->GetYaxis()->SetLabelFont(132);
   frame_55d0490a5830__2->GetYaxis()->SetLabelOffset(0.016);
   frame_55d0490a5830__2->GetYaxis()->SetLabelSize(0.063);
   frame_55d0490a5830__2->GetYaxis()->SetTitleSize(0.072);
   frame_55d0490a5830__2->GetYaxis()->SetTitleOffset(1.1);
   frame_55d0490a5830__2->GetYaxis()->SetTitleFont(132);
   frame_55d0490a5830__2->GetZaxis()->SetLabelFont(132);
   frame_55d0490a5830__2->GetZaxis()->SetLabelSize(0.063);
   frame_55d0490a5830__2->GetZaxis()->SetTitleSize(0.072);
   frame_55d0490a5830__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55d0490a5830__2->GetZaxis()->SetTitleFont(132);
   frame_55d0490a5830__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.63,0.53,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("norm_Bc","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid_bkg","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("partrec_bkg","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}#it{#rho}^{#plus}","l");

   ci = TColor::GetColor("#ff6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_M->Modified();
   c1allupB_M->cd();
   c1allupB_M->SetSelected(c1allupB_M);
}


==> LHCb-PAPER-2023-037-figures/Fig2b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_JpsiConstraint_M_bestPVall_pimumu_all_defaultFullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_JpsiConstraint_M_bestPV/c1
//=========  (Fri Dec 15 17:18:57 2023) by ROOT version 6.26/08
   TCanvas *c1allupB_JpsiConstraint_M_bestPV = new TCanvas("c1allupB_JpsiConstraint_M_bestPV", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_JpsiConstraint_M_bestPV->SetHighLightColor(2);
   c1allupB_JpsiConstraint_M_bestPV->Range(6030.128,-449.4302,6735.256,2359.509);
   c1allupB_JpsiConstraint_M_bestPV->SetFillColor(0);
   c1allupB_JpsiConstraint_M_bestPV->SetBorderMode(0);
   c1allupB_JpsiConstraint_M_bestPV->SetBorderSize(2);
   c1allupB_JpsiConstraint_M_bestPV->SetTickx(1);
   c1allupB_JpsiConstraint_M_bestPV->SetTicky(1);
   c1allupB_JpsiConstraint_M_bestPV->SetLeftMargin(0.17);
   c1allupB_JpsiConstraint_M_bestPV->SetRightMargin(0.05);
   c1allupB_JpsiConstraint_M_bestPV->SetTopMargin(0.07);
   c1allupB_JpsiConstraint_M_bestPV->SetBottomMargin(0.16);
   c1allupB_JpsiConstraint_M_bestPV->SetFrameLineWidth(2);
   c1allupB_JpsiConstraint_M_bestPV->SetFrameBorderMode(0);
   c1allupB_JpsiConstraint_M_bestPV->SetFrameLineWidth(2);
   c1allupB_JpsiConstraint_M_bestPV->SetFrameBorderMode(0);
   
   TH1D *frame_55ebf204b530__1 = new TH1D("frame_55ebf204b530__1","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55ebf204b530__1->SetBinContent(1,2162.883);
   frame_55ebf204b530__1->SetMaximum(2162.883);
   frame_55ebf204b530__1->SetEntries(1);
   frame_55ebf204b530__1->SetDirectory(0);
   frame_55ebf204b530__1->SetStats(0);
   frame_55ebf204b530__1->SetLineWidth(2);
   frame_55ebf204b530__1->SetMarkerStyle(20);
   frame_55ebf204b530__1->GetXaxis()->SetTitle("#it{m}(#it{J/#kern[-0.2]{#lower[0.1]{#psi}}}#it{#pi}^{#plus}) [MeV]");
   frame_55ebf204b530__1->GetXaxis()->CenterTitle(true);
   frame_55ebf204b530__1->GetXaxis()->SetNdivisions(505);
   frame_55ebf204b530__1->GetXaxis()->SetLabelFont(132);
   frame_55ebf204b530__1->GetXaxis()->SetLabelOffset(0.016);
   frame_55ebf204b530__1->GetXaxis()->SetLabelSize(0.063);
   frame_55ebf204b530__1->GetXaxis()->SetTitleSize(0.072);
   frame_55ebf204b530__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55ebf204b530__1->GetXaxis()->SetTitleFont(132);
   frame_55ebf204b530__1->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55ebf204b530__1->GetYaxis()->CenterTitle(true);
   frame_55ebf204b530__1->GetYaxis()->SetLabelFont(132);
   frame_55ebf204b530__1->GetYaxis()->SetLabelOffset(0.016);
   frame_55ebf204b530__1->GetYaxis()->SetLabelSize(0.063);
   frame_55ebf204b530__1->GetYaxis()->SetTitleSize(0.072);
   frame_55ebf204b530__1->GetYaxis()->SetTitleOffset(1.1);
   frame_55ebf204b530__1->GetYaxis()->SetTitleFont(132);
   frame_55ebf204b530__1->GetZaxis()->SetLabelFont(132);
   frame_55ebf204b530__1->GetZaxis()->SetLabelSize(0.063);
   frame_55ebf204b530__1->GetZaxis()->SetTitleSize(0.072);
   frame_55ebf204b530__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55ebf204b530__1->GetZaxis()->SetTitleFont(132);
   frame_55ebf204b530__1->Draw("FUNC");
   
   Double_t data_fx3001[55] = {
   6155,
   6165,
   6175,
   6185,
   6195,
   6205,
   6215,
   6225,
   6235,
   6245,
   6255,
   6265,
   6275,
   6285,
   6295,
   6305,
   6315,
   6325,
   6335,
   6345,
   6355,
   6365,
   6375,
   6385,
   6395,
   6405,
   6415,
   6425,
   6435,
   6445,
   6455,
   6465,
   6475,
   6485,
   6495,
   6505,
   6515,
   6525,
   6535,
   6545,
   6555,
   6565,
   6575,
   6585,
   6595,
   6605,
   6615,
   6625,
   6635,
   6645,
   6655,
   6665,
   6675,
   6685,
   6695};
   Double_t data_fy3001[55] = {
   60,
   54,
   47,
   44,
   51,
   60,
   72,
   89,
   116,
   257,
   708,
   1453,
   2015,
   1494,
   613,
   222,
   100,
   48,
   35,
   23,
   25,
   30,
   32,
   24,
   21,
   21,
   21,
   29,
   28,
   28,
   15,
   19,
   16,
   33,
   27,
   29,
   14,
   20,
   19,
   20,
   19,
   23,
   13,
   17,
   22,
   15,
   18,
   15,
   12,
   13,
   20,
   19,
   17,
   20,
   12};
   Double_t data_felx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3001[55] = {
   7.745967,
   7.348469,
   6.855655,
   6.63325,
   7.141428,
   7.745967,
   8.485281,
   9.433981,
   10.77033,
   16.03122,
   26.60827,
   38.11824,
   44.88875,
   38.6523,
   24.75884,
   14.89966,
   10,
   6.928203,
   5.91608,
   4.795832,
   5,
   5.477226,
   5.656854,
   4.898979,
   4.582576,
   4.582576,
   4.582576,
   5.385165,
   5.291503,
   5.291503,
   3.872983,
   4.358899,
   4,
   5.744563,
   5.196152,
   5.385165,
   3.741657,
   4.472136,
   4.358899,
   4.472136,
   4.358899,
   4.795832,
   3.605551,
   4.123106,
   4.690416,
   3.872983,
   4.242641,
   3.872983,
   3.464102,
   3.605551,
   4.472136,
   4.358899,
   4.123106,
   4.472136,
   3.464102};
   Double_t data_fehx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3001[55] = {
   7.745967,
   7.348469,
   6.855655,
   6.63325,
   7.141428,
   7.745967,
   8.485281,
   9.433981,
   10.77033,
   16.03122,
   26.60827,
   38.11824,
   44.88875,
   38.6523,
   24.75884,
   14.89966,
   10,
   6.928203,
   5.91608,
   4.795832,
   5,
   5.477226,
   5.656854,
   4.898979,
   4.582576,
   4.582576,
   4.582576,
   5.385165,
   5.291503,
   5.291503,
   3.872983,
   4.358899,
   4,
   5.744563,
   5.196152,
   5.385165,
   3.741657,
   4.472136,
   4.358899,
   4.472136,
   4.358899,
   4.795832,
   3.605551,
   4.123106,
   4.690416,
   3.872983,
   4.242641,
   3.872983,
   3.464102,
   3.605551,
   4.472136,
   4.358899,
   4.123106,
   4.472136,
   3.464102};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of fit_pimumu_all_plot__B_JpsiConstraint_M_bestPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of fit_pimumu_all_plot__B_JpsiConstraint_M_bestPV",100,6095,6755);
   Graph_data3001->SetMinimum(7.682309);
   Graph_data3001->SetMaximum(2265.024);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t total_fx1[119] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6225,
   6230,
   6235,
   6237.5,
   6240,
   6241.25,
   6242.5,
   6245,
   6246.25,
   6247.5,
   6248.75,
   6250,
   6251.25,
   6252.5,
   6253.75,
   6255,
   6256.25,
   6257.5,
   6258.75,
   6260,
   6262.5,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6270.625,
   6271.25,
   6271.875,
   6272.5,
   6273.125,
   6273.75,
   6274.375,
   6275,
   6275.625,
   6276.25,
   6276.875,
   6277.5,
   6278.125,
   6278.75,
   6279.375,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6287.5,
   6288.75,
   6290,
   6291.25,
   6292.5,
   6293.75,
   6295,
   6296.25,
   6297.5,
   6298.75,
   6300,
   6301.25,
   6302.5,
   6303.75,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6325,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy1[119] = {
   0,
   70.095,
   70.095,
   55.59747,
   49.39093,
   47.74902,
   49.01443,
   52.995,
   60.6868,
   74.21599,
   84.47745,
   98.78642,
   120.3514,
   136.7334,
   160.3921,
   176.4947,
   196.6434,
   247.6737,
   279.1184,
   315.3054,
   356.8788,
   404.4993,
   458.8125,
   520.4071,
   589.7641,
   667.1988,
   752.7981,
   846.3572,
   947.3222,
   1054.743,
   1283.022,
   1515.19,
   1626.175,
   1729.82,
   1823.11,
   1903.162,
   1937.397,
   1967.379,
   1992.854,
   2013.599,
   2029.434,
   2040.218,
   2045.856,
   2046.297,
   2041.536,
   2031.612,
   2016.609,
   1996.656,
   1971.925,
   1942.626,
   1909.006,
   1871.345,
   1785.152,
   1686.768,
   1579.142,
   1465.298,
   1230.557,
   1114.855,
   1003.149,
   897.0867,
   797.8864,
   706.3507,
   622.9025,
   547.6376,
   480.384,
   420.7656,
   368.2635,
   322.2713,
   282.1421,
   247.2263,
   216.9,
   167.7499,
   130.7354,
   102.8251,
   81.78785,
   66.42793,
   56.60679,
   45.45734,
   39.48144,
   33.38016,
   30.33066,
   28.48874,
   27.22657,
   26.28035,
   25.52271,
   24.88575,
   24.33042,
   23.83291,
   23.378,
   22.95554,
   22.55857,
   22.18214,
   21.82267,
   21.4775,
   21.14462,
   20.82246,
   20.50981,
   20.2057,
   19.90935,
   19.62011,
   19.33746,
   19.06095,
   18.7902,
   18.52488,
   18.26471,
   18.00945,
   17.75888,
   17.51279,
   17.27103,
   17.03343,
   16.79984,
   16.57013,
   16.34419,
   16.1219,
   15.90315,
   15.68785,
   15.68785,
   15.68785,
   0};
   TGraph *graph = new TGraph(119,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",119,6082.988,6767.012);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(2250.927);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy2[61] = {
   0,
   32.06362,
   32.06362,
   31.64364,
   31.22916,
   30.8201,
   30.41641,
   30.018,
   29.62481,
   29.23677,
   28.85382,
   28.47588,
   28.10289,
   27.73478,
   27.3715,
   27.01298,
   26.65915,
   26.30995,
   25.96533,
   25.62523,
   25.28958,
   24.95832,
   24.63141,
   24.30877,
   23.99037,
   23.67613,
   23.36601,
   23.05995,
   22.7579,
   22.45981,
   22.16562,
   21.87529,
   21.58875,
   21.30597,
   21.0269,
   20.75148,
   20.47967,
   20.21141,
   19.94668,
   19.68541,
   19.42756,
   19.17309,
   18.92195,
   18.6741,
   18.4295,
   18.1881,
   17.94987,
   17.71475,
   17.48271,
   17.25372,
   17.02772,
   16.80468,
   16.58457,
   16.36734,
   16.15295,
   15.94137,
   15.73256,
   15.52649,
   15.52649,
   15.52649,
   0};
   graph = new TGraph(61,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of ",100,6082.988,6767.012);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(35.26999);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t norm_Bc_fx3[119] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6225,
   6230,
   6235,
   6237.5,
   6240,
   6241.25,
   6242.5,
   6245,
   6246.25,
   6247.5,
   6248.75,
   6250,
   6251.25,
   6252.5,
   6253.75,
   6255,
   6256.25,
   6257.5,
   6258.75,
   6260,
   6262.5,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6270.625,
   6271.25,
   6271.875,
   6272.5,
   6273.125,
   6273.75,
   6274.375,
   6275,
   6275.625,
   6276.25,
   6276.875,
   6277.5,
   6278.125,
   6278.75,
   6279.375,
   6280,
   6281.25,
   6282.5,
   6283.75,
   6285,
   6287.5,
   6288.75,
   6290,
   6291.25,
   6292.5,
   6293.75,
   6295,
   6296.25,
   6297.5,
   6298.75,
   6300,
   6301.25,
   6302.5,
   6303.75,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6317.5,
   6320,
   6325,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t norm_Bc_fy3[119] = {
   0,
   7.801045,
   7.801045,
   8.924762,
   10.36354,
   12.26024,
   14.85492,
   18.5811,
   24.30091,
   33.98229,
   41.75128,
   53.42831,
   73.1534,
   89.1116,
   112.7295,
   128.9594,
   149.3327,
   201.0913,
   233.0296,
   269.7876,
   312.0015,
   360.3232,
   415.3887,
   477.7768,
   547.9587,
   626.2398,
   712.6971,
   807.117,
   908.9368,
   1017.199,
   1247.092,
   1480.749,
   1592.422,
   1696.713,
   1790.607,
   1871.221,
   1905.721,
   1935.958,
   1961.676,
   1982.655,
   1998.713,
   2009.71,
   2015.55,
   2016.181,
   2011.598,
   2001.84,
   1986.994,
   1967.19,
   1942.599,
   1913.433,
   1879.938,
   1842.396,
   1756.423,
   1658.237,
   1550.79,
   1437.108,
   1202.649,
   1087.07,
   975.4757,
   869.5166,
   770.4118,
   678.9644,
   595.5987,
   520.4109,
   453.23,
   393.6804,
   341.2438,
   295.3142,
   255.2451,
   220.3875,
   190.1175,
   141.0758,
   104.1653,
   76.35594,
   55.41714,
   40.15396,
   30.42819,
   19.46643,
   13.67512,
   7.936054,
   5.241229,
   3.747512,
   2.827691,
   2.218318,
   1.792293,
   1.481889,
   1.248203,
   1.067536,
   0.9247495,
   0.809791,
   0.7157607,
   0.6377903,
   0.5723615,
   0.5168777,
   0.4693875,
   0.4283998,
   0.3927593,
   0.3615585,
   0.3340767,
   0.3097349,
   0.2880639,
   0.2686797,
   0.2512657,
   0.2355588,
   0.2213388,
   0.2084204,
   0.1966465,
   0.1858832,
   0.1760159,
   0.166946,
   0.1585881,
   0.1508684,
   0.143722,
   0.1370927,
   0.1309306,
   0.1251921,
   0.1251921,
   0.1251921,
   0};
   graph = new TGraph(119,norm_Bc_fx3,norm_Bc_fy3);
   graph->SetName("norm_Bc");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_norm_Bc3 = new TH1F("Graph_norm_Bc3","Projection of ",119,6082.988,6767.012);
   Graph_norm_Bc3->SetMinimum(0);
   Graph_norm_Bc3->SetMaximum(2217.799);
   Graph_norm_Bc3->SetDirectory(0);
   Graph_norm_Bc3->SetStats(0);
   Graph_norm_Bc3->SetLineWidth(2);
   Graph_norm_Bc3->SetMarkerStyle(20);
   Graph_norm_Bc3->GetXaxis()->SetNdivisions(505);
   Graph_norm_Bc3->GetXaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetXaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetXaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetXaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetXaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetXaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetYaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetYaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetYaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetYaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetZaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetZaxis()->SetTitleOffset(1.2);
   Graph_norm_Bc3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_norm_Bc3);
   
   graph->Draw("l");
   
   Double_t misid_bkg_fx4[108] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6175,
   6180,
   6185,
   6190,
   6192.5,
   6195,
   6197.5,
   6200,
   6202.5,
   6205,
   6207.5,
   6210,
   6212.5,
   6215,
   6217.5,
   6220,
   6222.5,
   6225,
   6227.5,
   6228.75,
   6230,
   6231.25,
   6232.5,
   6233.75,
   6235,
   6236.25,
   6237.5,
   6238.75,
   6240,
   6241.25,
   6242.5,
   6243.75,
   6245,
   6246.25,
   6247.5,
   6248.75,
   6250,
   6251.25,
   6252.5,
   6255,
   6260,
   6262.5,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6271.25,
   6272.5,
   6273.75,
   6275,
   6276.25,
   6277.5,
   6280,
   6282.5,
   6285,
   6287.5,
   6290,
   6295,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t misid_bkg_fy4[108] = {
   0,
   0.5832071,
   0.5832071,
   0.7289624,
   0.9339821,
   1.074285,
   1.257921,
   1.51085,
   1.874591,
   2.116185,
   2.409714,
   2.765521,
   3.194516,
   3.707609,
   4.314979,
   5.025209,
   5.844391,
   6.775284,
   7.81669,
   8.963187,
   10.20537,
   11.53076,
   12.92539,
   14.37624,
   15.09857,
   15.77428,
   16.39346,
   16.94695,
   17.42633,
   17.82415,
   18.13408,
   18.35114,
   18.47178,
   18.49403,
   18.41753,
   18.24353,
   17.97487,
   17.61591,
   17.17238,
   16.65126,
   16.06055,
   15.40912,
   14.70642,
   13.96229,
   12.38963,
   9.170821,
   7.653882,
   6.262202,
   5.622878,
   5.024444,
   4.468218,
   3.954738,
   3.483841,
   3.054754,
   2.666198,
   2.322083,
   2.025334,
   1.767561,
   1.345771,
   1.022602,
   0.77561,
   0.5881903,
   0.44727,
   0.264781,
   0.1662911,
   0.08428929,
   0.0556808,
   0.04141001,
   0.03239583,
   0.02613074,
   0.02156737,
   0.01813264,
   0.01547865,
   0.01338278,
   0.01169698,
   0.01031955,
   0.009178673,
   0.008222433,
   0.007412518,
   0.00672013,
   0.006123279,
   0.005604924,
   0.005151691,
   0.004752958,
   0.004400203,
   0.00408652,
   0.00380626,
   0.003554771,
   0.003328188,
   0.00312328,
   0.002937327,
   0.002768027,
   0.002613419,
   0.002471827,
   0.002341807,
   0.002222112,
   0.002111662,
   0.002009513,
   0.001914841,
   0.001826924,
   0.001745123,
   0.001668875,
   0.001597682,
   0.001531098,
   0.001468729,
   0.001468729,
   0.001468729,
   0};
   graph = new TGraph(108,misid_bkg_fx4,misid_bkg_fy4);
   graph->SetName("misid_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid_bkg4 = new TH1F("Graph_misid_bkg4","Projection of ",108,6082.988,6767.012);
   Graph_misid_bkg4->SetMinimum(0);
   Graph_misid_bkg4->SetMaximum(20.34343);
   Graph_misid_bkg4->SetDirectory(0);
   Graph_misid_bkg4->SetStats(0);
   Graph_misid_bkg4->SetLineWidth(2);
   Graph_misid_bkg4->SetMarkerStyle(20);
   Graph_misid_bkg4->GetXaxis()->SetNdivisions(505);
   Graph_misid_bkg4->GetXaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetXaxis()->SetLabelOffset(0.016);
   Graph_misid_bkg4->GetXaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetXaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid_bkg4->GetXaxis()->SetTitleFont(132);
   Graph_misid_bkg4->GetYaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetYaxis()->SetLabelOffset(0.016);
   Graph_misid_bkg4->GetYaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetYaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid_bkg4->GetYaxis()->SetTitleFont(132);
   Graph_misid_bkg4->GetZaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetZaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetZaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid_bkg4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid_bkg4);
   
   graph->Draw("l");
   
   Double_t partrec_bkg_fx5[83] = {
   6139.99,
   6140,
   6150,
   6151.25,
   6152.5,
   6153.75,
   6155,
   6156.25,
   6157.5,
   6158.75,
   6160,
   6161.25,
   6162.5,
   6163.75,
   6165,
   6166.25,
   6167.5,
   6168.75,
   6170,
   6172.5,
   6175,
   6177.5,
   6180,
   6182.5,
   6185,
   6187.5,
   6190,
   6195,
   6200,
   6205,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t partrec_bkg_fy5[83] = {
   0,
   29.64712,
   29.64712,
   27.09378,
   24.75112,
   22.60324,
   20.6353,
   18.83347,
   17.18485,
   15.67745,
   14.3001,
   13.04245,
   11.89486,
   10.84841,
   9.894827,
   9.026442,
   8.236169,
   7.517455,
   6.864247,
   5.732445,
   4.801123,
   4.036683,
   3.410749,
   2.899426,
   2.482664,
   2.143689,
   1.868515,
   1.465064,
   1.20138,
   1.029335,
   0.9166806,
   0.7915544,
   0.7300097,
   0.6926624,
   0.6641247,
   0.6386837,
   0.614339,
   0.5904468,
   0.5668342,
   0.5434828,
   0.5204217,
   0.4976916,
   0.4753344,
   0.4533901,
   0.4318952,
   0.4108832,
   0.390384,
   0.3704241,
   0.3510266,
   0.3322114,
   0.3139949,
   0.2963906,
   0.2794086,
   0.2630563,
   0.2473382,
   0.2322563,
   0.2178097,
   0.2039956,
   0.1908085,
   0.1782414,
   0.1662849,
   0.1549283,
   0.1441592,
   0.1339638,
   0.1243272,
   0.1152335,
   0.1066657,
   0.09860621,
   0.09103692,
   0.08393913,
   0.07729385,
   0.07108191,
   0.06528401,
   0.05988089,
   0.05485336,
   0.05018245,
   0.04584944,
   0.04183598,
   0.03812408,
   0.03469625,
   0.03469625,
   0.03469625,
   0};
   graph = new TGraph(83,partrec_bkg_fx5,partrec_bkg_fy5);
   graph->SetName("partrec_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_partrec_bkg5 = new TH1F("Graph_partrec_bkg5","Projection of ",100,6082.988,6767.012);
   Graph_partrec_bkg5->SetMinimum(0);
   Graph_partrec_bkg5->SetMaximum(32.61183);
   Graph_partrec_bkg5->SetDirectory(0);
   Graph_partrec_bkg5->SetStats(0);
   Graph_partrec_bkg5->SetLineWidth(2);
   Graph_partrec_bkg5->SetMarkerStyle(20);
   Graph_partrec_bkg5->GetXaxis()->SetNdivisions(505);
   Graph_partrec_bkg5->GetXaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetXaxis()->SetLabelOffset(0.016);
   Graph_partrec_bkg5->GetXaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetXaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetXaxis()->SetTitleOffset(0.95);
   Graph_partrec_bkg5->GetXaxis()->SetTitleFont(132);
   Graph_partrec_bkg5->GetYaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetYaxis()->SetLabelOffset(0.016);
   Graph_partrec_bkg5->GetYaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetYaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetYaxis()->SetTitleOffset(0.95);
   Graph_partrec_bkg5->GetYaxis()->SetTitleFont(132);
   Graph_partrec_bkg5->GetZaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetZaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetZaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetZaxis()->SetTitleOffset(1.2);
   Graph_partrec_bkg5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_partrec_bkg5);
   
   graph->Draw("l");
   
   TH1D *frame_55ebf204b530__2 = new TH1D("frame_55ebf204b530__2","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55ebf204b530__2->SetBinContent(1,2162.883);
   frame_55ebf204b530__2->SetMaximum(2162.883);
   frame_55ebf204b530__2->SetEntries(1);
   frame_55ebf204b530__2->SetDirectory(0);
   frame_55ebf204b530__2->SetStats(0);
   frame_55ebf204b530__2->SetLineWidth(2);
   frame_55ebf204b530__2->SetMarkerStyle(20);
   frame_55ebf204b530__2->GetXaxis()->SetTitle("#it{m}(#it{J/#kern[-0.2]{#lower[0.1]{#psi}}}#it{#pi}^{#plus}) [MeV]");
   frame_55ebf204b530__2->GetXaxis()->CenterTitle(true);
   frame_55ebf204b530__2->GetXaxis()->SetNdivisions(505);
   frame_55ebf204b530__2->GetXaxis()->SetLabelFont(132);
   frame_55ebf204b530__2->GetXaxis()->SetLabelOffset(0.016);
   frame_55ebf204b530__2->GetXaxis()->SetLabelSize(0.063);
   frame_55ebf204b530__2->GetXaxis()->SetTitleSize(0.072);
   frame_55ebf204b530__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55ebf204b530__2->GetXaxis()->SetTitleFont(132);
   frame_55ebf204b530__2->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55ebf204b530__2->GetYaxis()->CenterTitle(true);
   frame_55ebf204b530__2->GetYaxis()->SetLabelFont(132);
   frame_55ebf204b530__2->GetYaxis()->SetLabelOffset(0.016);
   frame_55ebf204b530__2->GetYaxis()->SetLabelSize(0.063);
   frame_55ebf204b530__2->GetYaxis()->SetTitleSize(0.072);
   frame_55ebf204b530__2->GetYaxis()->SetTitleOffset(1.1);
   frame_55ebf204b530__2->GetYaxis()->SetTitleFont(132);
   frame_55ebf204b530__2->GetZaxis()->SetLabelFont(132);
   frame_55ebf204b530__2->GetZaxis()->SetLabelSize(0.063);
   frame_55ebf204b530__2->GetZaxis()->SetTitleSize(0.072);
   frame_55ebf204b530__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55ebf204b530__2->GetZaxis()->SetTitleFont(132);
   frame_55ebf204b530__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.63,0.53,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("norm_Bc","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid_bkg","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}#it{K}^{#plus}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("partrec_bkg","#it{B}^{#plus}_{#it{c}}#rightarrow #it{J/#kern[-0.2]{#lower[0.1]{#psi}}}#it{#rho}^{#plus}","l");

   ci = TColor::GetColor("#ff6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_JpsiConstraint_M_bestPV->Modified();
   c1allupB_JpsiConstraint_M_bestPV->cd();
   c1allupB_JpsiConstraint_M_bestPV->SetSelected(c1allupB_JpsiConstraint_M_bestPV);
}


==> LHCb-PAPER-2023-037-figures/Fig3.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void B_psi2SConstraint_M_bestPVall_pimumu_all_defaultFullBkgModelFit()
{
//=========Macro generated from canvas: c1allupB_psi2SConstraint_M_bestPV/c1
//=========  (Fri Dec 15 16:44:39 2023) by ROOT version 6.26/08
   TCanvas *c1allupB_psi2SConstraint_M_bestPV = new TCanvas("c1allupB_psi2SConstraint_M_bestPV", "c1",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1allupB_psi2SConstraint_M_bestPV->SetHighLightColor(2);
   c1allupB_psi2SConstraint_M_bestPV->Range(6030.128,-27.35882,6735.256,122.6951);
   c1allupB_psi2SConstraint_M_bestPV->SetFillColor(0);
   c1allupB_psi2SConstraint_M_bestPV->SetBorderMode(0);
   c1allupB_psi2SConstraint_M_bestPV->SetBorderSize(2);
   c1allupB_psi2SConstraint_M_bestPV->SetTickx(1);
   c1allupB_psi2SConstraint_M_bestPV->SetTicky(1);
   c1allupB_psi2SConstraint_M_bestPV->SetLeftMargin(0.17);
   c1allupB_psi2SConstraint_M_bestPV->SetRightMargin(0.05);
   c1allupB_psi2SConstraint_M_bestPV->SetTopMargin(0.07);
   c1allupB_psi2SConstraint_M_bestPV->SetBottomMargin(0.16);
   c1allupB_psi2SConstraint_M_bestPV->SetFrameLineWidth(2);
   c1allupB_psi2SConstraint_M_bestPV->SetFrameBorderMode(0);
   c1allupB_psi2SConstraint_M_bestPV->SetFrameLineWidth(2);
   c1allupB_psi2SConstraint_M_bestPV->SetFrameBorderMode(0);
   
   TH1D *frame_55ac597abb10__1 = new TH1D("frame_55ac597abb10__1","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55ac597abb10__1->SetBinContent(1,112.1913);
   frame_55ac597abb10__1->SetMinimum(-3.3502);
   frame_55ac597abb10__1->SetMaximum(112.1913);
   frame_55ac597abb10__1->SetEntries(1);
   frame_55ac597abb10__1->SetDirectory(0);
   frame_55ac597abb10__1->SetStats(0);
   frame_55ac597abb10__1->SetLineWidth(2);
   frame_55ac597abb10__1->SetMarkerStyle(20);
   frame_55ac597abb10__1->GetXaxis()->SetTitle("#it{m}(#it{#psi}(2#it{S})#it{#pi}^{#plus}) [MeV]");
   frame_55ac597abb10__1->GetXaxis()->CenterTitle(true);
   frame_55ac597abb10__1->GetXaxis()->SetNdivisions(505);
   frame_55ac597abb10__1->GetXaxis()->SetLabelFont(132);
   frame_55ac597abb10__1->GetXaxis()->SetLabelOffset(0.016);
   frame_55ac597abb10__1->GetXaxis()->SetLabelSize(0.063);
   frame_55ac597abb10__1->GetXaxis()->SetTitleSize(0.072);
   frame_55ac597abb10__1->GetXaxis()->SetTitleOffset(0.95);
   frame_55ac597abb10__1->GetXaxis()->SetTitleFont(132);
   frame_55ac597abb10__1->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55ac597abb10__1->GetYaxis()->CenterTitle(true);
   frame_55ac597abb10__1->GetYaxis()->SetLabelFont(132);
   frame_55ac597abb10__1->GetYaxis()->SetLabelOffset(0.016);
   frame_55ac597abb10__1->GetYaxis()->SetLabelSize(0.063);
   frame_55ac597abb10__1->GetYaxis()->SetTitleSize(0.072);
   frame_55ac597abb10__1->GetYaxis()->SetTitleOffset(1.1);
   frame_55ac597abb10__1->GetYaxis()->SetTitleFont(132);
   frame_55ac597abb10__1->GetZaxis()->SetLabelFont(132);
   frame_55ac597abb10__1->GetZaxis()->SetLabelSize(0.063);
   frame_55ac597abb10__1->GetZaxis()->SetTitleSize(0.072);
   frame_55ac597abb10__1->GetZaxis()->SetTitleOffset(1.2);
   frame_55ac597abb10__1->GetZaxis()->SetTitleFont(132);
   frame_55ac597abb10__1->Draw("FUNC");
   
   Double_t data_fx3001[55] = {
   6155,
   6165,
   6175,
   6185,
   6195,
   6205,
   6215,
   6225,
   6235,
   6245,
   6255,
   6265,
   6275,
   6285,
   6295,
   6305,
   6315,
   6325,
   6335,
   6345,
   6355,
   6365,
   6375,
   6385,
   6395,
   6405,
   6415,
   6425,
   6435,
   6445,
   6455,
   6465,
   6475,
   6485,
   6495,
   6505,
   6515,
   6525,
   6535,
   6545,
   6555,
   6565,
   6575,
   6585,
   6595,
   6605,
   6615,
   6625,
   6635,
   6645,
   6655,
   6665,
   6675,
   6685,
   6695};
   Double_t data_fy3001[55] = {
   4,
   8,
   2,
   7,
   6,
   7,
   7,
   5,
   10,
   14,
   26,
   65,
   97,
   56,
   17,
   4,
   4,
   6,
   4,
   5,
   6,
   3,
   8,
   6,
   5,
   2,
   1,
   3,
   2,
   3,
   3,
   5,
   3,
   3,
   5,
   2,
   0,
   2,
   5,
   4,
   1,
   4,
   1,
   1,
   2,
   1,
   5,
   3,
   2,
   1,
   2,
   3,
   3,
   4,
   3};
   Double_t data_felx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fely3001[55] = {
   2,
   2.828427,
   1.414214,
   2.645751,
   2.44949,
   2.645751,
   2.645751,
   2.236068,
   3.162278,
   3.741657,
   5.09902,
   8.062258,
   9.848858,
   7.483315,
   4.123106,
   2,
   2,
   2.44949,
   2,
   2.236068,
   2.44949,
   1.732051,
   2.828427,
   2.44949,
   2.236068,
   1.414214,
   1,
   1.732051,
   1.414214,
   1.732051,
   1.732051,
   2.236068,
   1.732051,
   1.732051,
   2.236068,
   1.414214,
   0,
   1.414214,
   2.236068,
   2,
   1,
   2,
   1,
   1,
   1.414214,
   1,
   2.236068,
   1.732051,
   1.414214,
   1,
   1.414214,
   1.732051,
   1.732051,
   2,
   1.732051};
   Double_t data_fehx3001[55] = {
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5,
   5};
   Double_t data_fehy3001[55] = {
   2,
   2.828427,
   1.414214,
   2.645751,
   2.44949,
   2.645751,
   2.645751,
   2.236068,
   3.162278,
   3.741657,
   5.09902,
   8.062258,
   9.848858,
   7.483315,
   4.123106,
   2,
   2,
   2.44949,
   2,
   2.236068,
   2.44949,
   1.732051,
   2.828427,
   2.44949,
   2.236068,
   1.414214,
   1,
   1.732051,
   1.414214,
   1.732051,
   1.732051,
   2.236068,
   1.732051,
   1.732051,
   2.236068,
   1.414214,
   0,
   1.414214,
   2.236068,
   2,
   1,
   2,
   1,
   1,
   1.414214,
   1,
   2.236068,
   1.732051,
   1.414214,
   1,
   1.414214,
   1.732051,
   1.732051,
   2,
   1.732051};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(55,data_fx3001,data_fy3001,data_felx3001,data_fehx3001,data_fely3001,data_fehy3001);
   grae->SetName("data");
   grae->SetTitle("Histogram of fit_pimumu_all_plot__B_psi2SConstraint_M_bestPV");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_data3001 = new TH1F("Graph_data3001","Histogram of fit_pimumu_all_plot__B_psi2SConstraint_M_bestPV",100,6095,6755);
   Graph_data3001->SetMinimum(0);
   Graph_data3001->SetMaximum(117.5337);
   Graph_data3001->SetDirectory(0);
   Graph_data3001->SetStats(0);
   Graph_data3001->SetLineWidth(2);
   Graph_data3001->SetMarkerStyle(20);
   Graph_data3001->GetXaxis()->SetNdivisions(505);
   Graph_data3001->GetXaxis()->SetLabelFont(132);
   Graph_data3001->GetXaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetXaxis()->SetLabelSize(0.063);
   Graph_data3001->GetXaxis()->SetTitleSize(0.072);
   Graph_data3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetXaxis()->SetTitleFont(132);
   Graph_data3001->GetYaxis()->SetLabelFont(132);
   Graph_data3001->GetYaxis()->SetLabelOffset(0.016);
   Graph_data3001->GetYaxis()->SetLabelSize(0.063);
   Graph_data3001->GetYaxis()->SetTitleSize(0.072);
   Graph_data3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_data3001->GetYaxis()->SetTitleFont(132);
   Graph_data3001->GetZaxis()->SetLabelFont(132);
   Graph_data3001->GetZaxis()->SetLabelSize(0.063);
   Graph_data3001->GetZaxis()->SetTitleSize(0.072);
   Graph_data3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_data3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_data3001);
   
   grae->Draw("p");
   
   Double_t total_fx1[117] = {
   6139.99,
   6140,
   6150,
   6152.5,
   6155,
   6160,
   6165,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6242.5,
   6245,
   6246.25,
   6247.5,
   6248.75,
   6250,
   6251.25,
   6252.5,
   6253.75,
   6255,
   6256.25,
   6257.5,
   6258.75,
   6260,
   6261.25,
   6262.5,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6269.375,
   6270,
   6270.625,
   6271.25,
   6271.875,
   6272.5,
   6273.125,
   6273.75,
   6274.375,
   6275,
   6275.625,
   6276.25,
   6276.875,
   6277.5,
   6278.125,
   6278.75,
   6279.375,
   6280,
   6281.25,
   6282.5,
   6285,
   6286.25,
   6287.5,
   6288.75,
   6290,
   6291.25,
   6292.5,
   6293.75,
   6295,
   6296.25,
   6297.5,
   6298.75,
   6300,
   6301.25,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t total_fy1[117] = {
   0,
   2.586129,
   2.586129,
   3.327761,
   3.897264,
   4.664929,
   5.108662,
   5.364154,
   5.609735,
   5.755863,
   5.984795,
   6.475701,
   7.391213,
   8.794541,
   10.38816,
   11.00229,
   12.02119,
   12.81243,
   13.7856,
   14.94885,
   16.33965,
   17.99998,
   19.97527,
   22.31262,
   25.05783,
   28.25143,
   31.92366,
   36.0886,
   40.73807,
   45.83577,
   51.31257,
   62.94945,
   68.79733,
   74.41129,
   79.58148,
   81.93292,
   84.09397,
   86.04028,
   87.74935,
   89.20098,
   90.37769,
   91.26502,
   91.85194,
   92.13096,
   92.0984,
   91.75438,
   91.10289,
   90.15162,
   88.91189,
   87.3983,
   85.6285,
   83.62278,
   81.40367,
   76.42377,
   70.89598,
   59.0393,
   53.09841,
   47.36508,
   41.95986,
   36.96762,
   32.43918,
   28.39523,
   24.8318,
   21.72637,
   19.04387,
   16.74213,
   14.77634,
   13.10238,
   11.67906,
   10.46945,
   8.567421,
   7.193198,
   6.204938,
   5.581977,
   5.199932,
   4.763209,
   4.364147,
   4.165242,
   4.033843,
   3.93223,
   3.846177,
   3.769294,
   3.698344,
   3.631532,
   3.567794,
   3.506462,
   3.447096,
   3.389395,
   3.333147,
   3.278197,
   3.224429,
   3.171753,
   3.1201,
   3.069413,
   3.019647,
   2.970763,
   2.922729,
   2.875516,
   2.829101,
   2.783461,
   2.738578,
   2.694434,
   2.651012,
   2.608298,
   2.566278,
   2.524938,
   2.484266,
   2.444251,
   2.40488,
   2.366143,
   2.328029,
   2.290528,
   2.25363,
   2.217326,
   2.217326,
   2.217326,
   0};
   TGraph *graph = new TGraph(117,total_fx1,total_fy1);
   graph->SetName("total");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_total1 = new TH1F("Graph_total1","Projection of ",117,6082.988,6767.012);
   Graph_total1->SetMinimum(0);
   Graph_total1->SetMaximum(101.3441);
   Graph_total1->SetDirectory(0);
   Graph_total1->SetStats(0);
   Graph_total1->SetLineWidth(2);
   Graph_total1->SetMarkerStyle(20);
   Graph_total1->GetXaxis()->SetNdivisions(505);
   Graph_total1->GetXaxis()->SetLabelFont(132);
   Graph_total1->GetXaxis()->SetLabelOffset(0.016);
   Graph_total1->GetXaxis()->SetLabelSize(0.063);
   Graph_total1->GetXaxis()->SetTitleSize(0.072);
   Graph_total1->GetXaxis()->SetTitleOffset(0.95);
   Graph_total1->GetXaxis()->SetTitleFont(132);
   Graph_total1->GetYaxis()->SetLabelFont(132);
   Graph_total1->GetYaxis()->SetLabelOffset(0.016);
   Graph_total1->GetYaxis()->SetLabelSize(0.063);
   Graph_total1->GetYaxis()->SetTitleSize(0.072);
   Graph_total1->GetYaxis()->SetTitleOffset(0.95);
   Graph_total1->GetYaxis()->SetTitleFont(132);
   Graph_total1->GetZaxis()->SetLabelFont(132);
   Graph_total1->GetZaxis()->SetLabelSize(0.063);
   Graph_total1->GetZaxis()->SetTitleSize(0.072);
   Graph_total1->GetZaxis()->SetTitleOffset(1.2);
   Graph_total1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_total1);
   
   graph->Draw("l");
   
   Double_t comb_bkg_fx2[61] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t comb_bkg_fy2[61] = {
   0,
   5.40537,
   5.40537,
   5.318349,
   5.232729,
   5.148487,
   5.065601,
   4.98405,
   4.903811,
   4.824865,
   4.747189,
   4.670764,
   4.595569,
   4.521585,
   4.448792,
   4.37717,
   4.306702,
   4.237368,
   4.169151,
   4.102032,
   4.035993,
   3.971017,
   3.907088,
   3.844187,
   3.7823,
   3.721408,
   3.661497,
   3.60255,
   3.544553,
   3.487489,
   3.431344,
   3.376102,
   3.32175,
   3.268273,
   3.215657,
   3.163888,
   3.112953,
   3.062837,
   3.013529,
   2.965014,
   2.91728,
   2.870314,
   2.824105,
   2.77864,
   2.733906,
   2.689893,
   2.646588,
   2.603981,
   2.562059,
   2.520812,
   2.48023,
   2.4403,
   2.401014,
   2.36236,
   2.324328,
   2.286909,
   2.250092,
   2.213867,
   2.213867,
   2.213867,
   0};
   graph = new TGraph(61,comb_bkg_fx2,comb_bkg_fy2);
   graph->SetName("comb_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#6666ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(4);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_comb_bkg2 = new TH1F("Graph_comb_bkg2","Projection of ",100,6082.988,6767.012);
   Graph_comb_bkg2->SetMinimum(0);
   Graph_comb_bkg2->SetMaximum(5.945907);
   Graph_comb_bkg2->SetDirectory(0);
   Graph_comb_bkg2->SetStats(0);
   Graph_comb_bkg2->SetLineWidth(2);
   Graph_comb_bkg2->SetMarkerStyle(20);
   Graph_comb_bkg2->GetXaxis()->SetNdivisions(505);
   Graph_comb_bkg2->GetXaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetXaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetXaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetXaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetXaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetXaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetYaxis()->SetLabelOffset(0.016);
   Graph_comb_bkg2->GetYaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetYaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetYaxis()->SetTitleOffset(0.95);
   Graph_comb_bkg2->GetYaxis()->SetTitleFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelFont(132);
   Graph_comb_bkg2->GetZaxis()->SetLabelSize(0.063);
   Graph_comb_bkg2->GetZaxis()->SetTitleSize(0.072);
   Graph_comb_bkg2->GetZaxis()->SetTitleOffset(1.2);
   Graph_comb_bkg2->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_comb_bkg2);
   
   graph->Draw("l");
   
   Double_t norm_Bc_fx3[117] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6190,
   6200,
   6210,
   6220,
   6230,
   6235,
   6240,
   6242.5,
   6243.75,
   6245,
   6246.25,
   6247.5,
   6248.75,
   6250,
   6251.25,
   6252.5,
   6253.75,
   6255,
   6256.25,
   6257.5,
   6258.75,
   6260,
   6261.25,
   6262.5,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6269.375,
   6270,
   6270.625,
   6271.25,
   6271.875,
   6272.5,
   6273.125,
   6273.75,
   6274.375,
   6275,
   6275.625,
   6276.25,
   6276.875,
   6277.5,
   6278.125,
   6278.75,
   6279.375,
   6280,
   6280.625,
   6281.25,
   6282.5,
   6285,
   6286.25,
   6287.5,
   6288.75,
   6290,
   6291.25,
   6292.5,
   6293.75,
   6295,
   6296.25,
   6297.5,
   6298.75,
   6300,
   6301.25,
   6302.5,
   6305,
   6307.5,
   6310,
   6312.5,
   6315,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t norm_Bc_fy3[117] = {
   0,
   0.2648399,
   0.2648399,
   0.2996255,
   0.343632,
   0.4008666,
   0.4779663,
   0.58672,
   0.7501109,
   1.019217,
   1.533115,
   2.010373,
   2.875043,
   3.636216,
   4.174373,
   4.874262,
   5.796822,
   6.91247,
   8.22671,
   9.774349,
   11.59475,
   13.7309,
   16.22762,
   19.12871,
   22.47297,
   26.28922,
   30.59044,
   35.36763,
   40.58397,
   46.17008,
   57.99767,
   63.92744,
   69.61404,
   74.84665,
   77.22616,
   79.41348,
   81.38443,
   83.11666,
   84.59009,
   85.78734,
   86.69405,
   87.29926,
   87.59558,
   87.57936,
   87.25081,
   86.61396,
   85.67658,
   84.45001,
   82.94891,
   81.19098,
   79.19654,
   76.98816,
   74.59018,
   72.02824,
   66.51866,
   54.69403,
   48.7674,
   43.04738,
   37.65465,
   32.67423,
   28.15703,
   24.12386,
   20.57081,
   17.47541,
   14.80268,
   12.51048,
   10.55403,
   8.889255,
   7.474994,
   6.274333,
   4.389916,
   3.033031,
   2.061895,
   1.455887,
   1.090649,
   0.6871774,
   0.3534127,
   0.2184441,
   0.1497814,
   0.1098009,
   0.08433943,
   0.06705391,
   0.05474231,
   0.0456397,
   0.03870531,
   0.03329164,
   0.02897789,
   0.02548055,
   0.02260266,
   0.02020378,
   0.01818147,
   0.01645955,
   0.01498034,
   0.01369949,
   0.01258245,
   0.01160194,
   0.01073619,
   0.00996765,
   0.009282028,
   0.008667594,
   0.008114644,
   0.007615089,
   0.007162142,
   0.006750072,
   0.006374012,
   0.006029807,
   0.00571389,
   0.005423185,
   0.005155027,
   0.0049071,
   0.004677379,
   0.004464089,
   0.004265671,
   0.004080745,
   0.004080745,
   0.004080745,
   0};
   graph = new TGraph(117,norm_Bc_fx3,norm_Bc_fy3);
   graph->SetName("norm_Bc");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#006600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(3);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_norm_Bc3 = new TH1F("Graph_norm_Bc3","Projection of ",117,6082.988,6767.012);
   Graph_norm_Bc3->SetMinimum(0);
   Graph_norm_Bc3->SetMaximum(96.35513);
   Graph_norm_Bc3->SetDirectory(0);
   Graph_norm_Bc3->SetStats(0);
   Graph_norm_Bc3->SetLineWidth(2);
   Graph_norm_Bc3->SetMarkerStyle(20);
   Graph_norm_Bc3->GetXaxis()->SetNdivisions(505);
   Graph_norm_Bc3->GetXaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetXaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetXaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetXaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetXaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetXaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetYaxis()->SetLabelOffset(0.016);
   Graph_norm_Bc3->GetYaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetYaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetYaxis()->SetTitleOffset(0.95);
   Graph_norm_Bc3->GetYaxis()->SetTitleFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelFont(132);
   Graph_norm_Bc3->GetZaxis()->SetLabelSize(0.063);
   Graph_norm_Bc3->GetZaxis()->SetTitleSize(0.072);
   Graph_norm_Bc3->GetZaxis()->SetTitleOffset(1.2);
   Graph_norm_Bc3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_norm_Bc3);
   
   graph->Draw("l");
   
   Double_t misid_bkg_fx4[103] = {
   6139.99,
   6140,
   6150,
   6160,
   6170,
   6180,
   6185,
   6190,
   6192.5,
   6195,
   6197.5,
   6200,
   6202.5,
   6205,
   6207.5,
   6210,
   6212.5,
   6215,
   6217.5,
   6220,
   6222.5,
   6225,
   6230,
   6231.25,
   6232.5,
   6233.75,
   6235,
   6236.25,
   6237.5,
   6238.75,
   6240,
   6241.25,
   6242.5,
   6243.75,
   6245,
   6246.25,
   6247.5,
   6248.75,
   6250,
   6255,
   6256.25,
   6257.5,
   6258.75,
   6260,
   6261.25,
   6262.5,
   6263.75,
   6265,
   6266.25,
   6267.5,
   6268.75,
   6270,
   6272.5,
   6275,
   6277.5,
   6280,
   6282.5,
   6285,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t misid_bkg_fy4[103] = {
   0,
   0.1065856,
   0.1065856,
   0.1309731,
   0.1641779,
   0.2126796,
   0.2478566,
   0.2968331,
   0.3292265,
   0.3689228,
   0.4178249,
   0.4780985,
   0.5520807,
   0.6421341,
   0.750446,
   0.878789,
   1.02827,
   1.19911,
   1.390507,
   1.600639,
   1.826851,
   2.066073,
   2.565136,
   2.673119,
   2.764952,
   2.838587,
   2.892336,
   2.92495,
   2.935658,
   2.924207,
   2.89087,
   2.83643,
   2.762155,
   2.669744,
   2.561259,
   2.439047,
   2.305651,
   2.163723,
   2.015932,
   1.415747,
   1.27404,
   1.138954,
   1.011598,
   0.8927789,
   0.7830159,
   0.6825683,
   0.591465,
   0.5095393,
   0.4364654,
   0.3726178,
   0.3189675,
   0.2733837,
   0.2007035,
   0.1467869,
   0.1069455,
   0.07782552,
   0.05682604,
   0.04188346,
   0.02403455,
   0.01100816,
   0.007114264,
   0.005249839,
   0.00408362,
   0.003282533,
   0.002704934,
   0.00227339,
   0.001941663,
   0.001680633,
   0.001471179,
   0.001300298,
   0.001158884,
   0.001040395,
   0.0009400315,
   0.0008541991,
   0.0007801635,
   0.000715812,
   0.0006594899,
   0.0006098858,
   0.0005659487,
   0.0005268281,
   0.000491829,
   0.0004603791,
   0.0004320033,
   0.0004063045,
   0.0003829485,
   0.0003616524,
   0.0003421753,
   0.0003243108,
   0.0003078815,
   0.0002927342,
   0.0002787356,
   0.0002657698,
   0.0002537351,
   0.0002425424,
   0.0002321129,
   0.0002223773,
   0.0002132737,
   0.0002047473,
   0.0001967492,
   0.0001892355,
   0.0001892355,
   0.0001892355,
   0};
   graph = new TGraph(103,misid_bkg_fx4,misid_bkg_fy4);
   graph->SetName("misid_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_misid_bkg4 = new TH1F("Graph_misid_bkg4","Projection of ",103,6082.988,6767.012);
   Graph_misid_bkg4->SetMinimum(0);
   Graph_misid_bkg4->SetMaximum(3.229224);
   Graph_misid_bkg4->SetDirectory(0);
   Graph_misid_bkg4->SetStats(0);
   Graph_misid_bkg4->SetLineWidth(2);
   Graph_misid_bkg4->SetMarkerStyle(20);
   Graph_misid_bkg4->GetXaxis()->SetNdivisions(505);
   Graph_misid_bkg4->GetXaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetXaxis()->SetLabelOffset(0.016);
   Graph_misid_bkg4->GetXaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetXaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetXaxis()->SetTitleOffset(0.95);
   Graph_misid_bkg4->GetXaxis()->SetTitleFont(132);
   Graph_misid_bkg4->GetYaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetYaxis()->SetLabelOffset(0.016);
   Graph_misid_bkg4->GetYaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetYaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetYaxis()->SetTitleOffset(0.95);
   Graph_misid_bkg4->GetYaxis()->SetTitleFont(132);
   Graph_misid_bkg4->GetZaxis()->SetLabelFont(132);
   Graph_misid_bkg4->GetZaxis()->SetLabelSize(0.063);
   Graph_misid_bkg4->GetZaxis()->SetTitleSize(0.072);
   Graph_misid_bkg4->GetZaxis()->SetTitleOffset(1.2);
   Graph_misid_bkg4->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_misid_bkg4);
   
   graph->Draw("l");
   
   Double_t partrec_bkg_fx5[86] = {
   6139.99,
   6140,
   6150,
   6150.625,
   6151.25,
   6151.875,
   6152.5,
   6153.125,
   6153.75,
   6154.375,
   6155,
   6155.625,
   6156.25,
   6156.875,
   6157.5,
   6158.75,
   6160,
   6161.25,
   6162.5,
   6163.75,
   6165,
   6166.25,
   6167.5,
   6168.75,
   6170,
   6172.5,
   6175,
   6177.5,
   6180,
   6182.5,
   6185,
   6190,
   6200,
   6210,
   6220,
   6230,
   6240,
   6250,
   6260,
   6270,
   6280,
   6290,
   6300,
   6310,
   6320,
   6330,
   6340,
   6350,
   6360,
   6370,
   6380,
   6390,
   6400,
   6410,
   6420,
   6430,
   6440,
   6450,
   6460,
   6470,
   6480,
   6490,
   6500,
   6510,
   6520,
   6530,
   6540,
   6550,
   6560,
   6570,
   6580,
   6590,
   6600,
   6610,
   6620,
   6630,
   6640,
   6650,
   6660,
   6670,
   6680,
   6690,
   6700,
   6700,
   6710,
   6710.01};
   Double_t partrec_bkg_fy5[86] = {
   0,
   -3.190667,
   -3.190667,
   -2.984485,
   -2.791251,
   -2.610195,
   -2.440593,
   -2.281759,
   -2.133048,
   -1.993848,
   -1.863582,
   -1.741709,
   -1.627715,
   -1.521116,
   -1.421459,
   -1.241274,
   -1.084019,
   -0.9469077,
   -0.8274756,
   -0.7235422,
   -0.633182,
   -0.5546959,
   -0.4865865,
   -0.4275358,
   -0.3763848,
   -0.2938346,
   -0.2322055,
   -0.1863389,
   -0.1522983,
   -0.1270935,
   -0.1084628,
   -0.08453716,
   -0.06407349,
   -0.05701003,
   -0.05350696,
   -0.05089849,
   -0.04851329,
   -0.04619731,
   -0.04392151,
   -0.0416848,
   -0.03949161,
   -0.03734703,
   -0.03525583,
   -0.03322227,
   -0.03125008,
   -0.02934246,
   -0.02750207,
   -0.02573107,
   -0.0240311,
   -0.02240336,
   -0.02084856,
   -0.01936701,
   -0.0179586,
   -0.01662287,
   -0.015359,
   -0.01416588,
   -0.0130421,
   -0.01198602,
   -0.01099578,
   -0.01006933,
   -0.009204471,
   -0.008398861,
   -0.007650072,
   -0.006955593,
   -0.006312862,
   -0.005719288,
   -0.00517227,
   -0.004669215,
   -0.004207557,
   -0.003784772,
   -0.003398388,
   -0.003045999,
   -0.002725273,
   -0.002433962,
   -0.002169907,
   -0.001931043,
   -0.001715403,
   -0.001521122,
   -0.001346435,
   -0.00118968,
   -0.001049297,
   -0.0009238266,
   -0.0008119062,
   -0.0008119062,
   -0.0008119062,
   0};
   graph = new TGraph(86,partrec_bkg_fx5,partrec_bkg_fy5);
   graph->SetName("partrec_bkg");
   graph->SetTitle("Projection of ");
   graph->SetFillStyle(1000);

   ci = TColor::GetColor("#ff6600");
   graph->SetLineColor(ci);
   graph->SetLineStyle(6);
   graph->SetLineWidth(4);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_partrec_bkg5 = new TH1F("Graph_partrec_bkg5","Projection of ",100,6082.988,6767.012);
   Graph_partrec_bkg5->SetMinimum(-3.509733);
   Graph_partrec_bkg5->SetMaximum(0.3190667);
   Graph_partrec_bkg5->SetDirectory(0);
   Graph_partrec_bkg5->SetStats(0);
   Graph_partrec_bkg5->SetLineWidth(2);
   Graph_partrec_bkg5->SetMarkerStyle(20);
   Graph_partrec_bkg5->GetXaxis()->SetNdivisions(505);
   Graph_partrec_bkg5->GetXaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetXaxis()->SetLabelOffset(0.016);
   Graph_partrec_bkg5->GetXaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetXaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetXaxis()->SetTitleOffset(0.95);
   Graph_partrec_bkg5->GetXaxis()->SetTitleFont(132);
   Graph_partrec_bkg5->GetYaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetYaxis()->SetLabelOffset(0.016);
   Graph_partrec_bkg5->GetYaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetYaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetYaxis()->SetTitleOffset(0.95);
   Graph_partrec_bkg5->GetYaxis()->SetTitleFont(132);
   Graph_partrec_bkg5->GetZaxis()->SetLabelFont(132);
   Graph_partrec_bkg5->GetZaxis()->SetLabelSize(0.063);
   Graph_partrec_bkg5->GetZaxis()->SetTitleSize(0.072);
   Graph_partrec_bkg5->GetZaxis()->SetTitleOffset(1.2);
   Graph_partrec_bkg5->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_partrec_bkg5);
   
   graph->Draw("l");
   
   TH1D *frame_55ac597abb10__2 = new TH1D("frame_55ac597abb10__2","A RooPlot of \"#it{m}(#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}) [MeV]\"",55,6150,6700);
   frame_55ac597abb10__2->SetBinContent(1,112.1913);
   frame_55ac597abb10__2->SetMinimum(-3.3502);
   frame_55ac597abb10__2->SetMaximum(112.1913);
   frame_55ac597abb10__2->SetEntries(1);
   frame_55ac597abb10__2->SetDirectory(0);
   frame_55ac597abb10__2->SetStats(0);
   frame_55ac597abb10__2->SetLineWidth(2);
   frame_55ac597abb10__2->SetMarkerStyle(20);
   frame_55ac597abb10__2->GetXaxis()->SetTitle("#it{m}(#it{#psi}(2#it{S})#it{#pi}^{#plus}) [MeV]");
   frame_55ac597abb10__2->GetXaxis()->CenterTitle(true);
   frame_55ac597abb10__2->GetXaxis()->SetNdivisions(505);
   frame_55ac597abb10__2->GetXaxis()->SetLabelFont(132);
   frame_55ac597abb10__2->GetXaxis()->SetLabelOffset(0.016);
   frame_55ac597abb10__2->GetXaxis()->SetLabelSize(0.063);
   frame_55ac597abb10__2->GetXaxis()->SetTitleSize(0.072);
   frame_55ac597abb10__2->GetXaxis()->SetTitleOffset(0.95);
   frame_55ac597abb10__2->GetXaxis()->SetTitleFont(132);
   frame_55ac597abb10__2->GetYaxis()->SetTitle("Candidates per 10 MeV");
   frame_55ac597abb10__2->GetYaxis()->CenterTitle(true);
   frame_55ac597abb10__2->GetYaxis()->SetLabelFont(132);
   frame_55ac597abb10__2->GetYaxis()->SetLabelOffset(0.016);
   frame_55ac597abb10__2->GetYaxis()->SetLabelSize(0.063);
   frame_55ac597abb10__2->GetYaxis()->SetTitleSize(0.072);
   frame_55ac597abb10__2->GetYaxis()->SetTitleOffset(1.1);
   frame_55ac597abb10__2->GetYaxis()->SetTitleFont(132);
   frame_55ac597abb10__2->GetZaxis()->SetLabelFont(132);
   frame_55ac597abb10__2->GetZaxis()->SetLabelSize(0.063);
   frame_55ac597abb10__2->GetZaxis()->SetTitleSize(0.072);
   frame_55ac597abb10__2->GetZaxis()->SetTitleOffset(1.2);
   frame_55ac597abb10__2->GetZaxis()->SetTitleFont(132);
   frame_55ac597abb10__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.63,0.53,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("data","Data","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(8);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("total","Total fit","l");

   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(3);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("norm_Bc","#it{B}^{#plus}_{#it{c}}#rightarrow #it{#psi}(2#it{S})#it{#pi}^{#plus}","l");

   ci = TColor::GetColor("#006600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(3);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("misid_bkg","#it{B}^{#plus}_{#it{c}}#rightarrow #it{#psi}(2#it{S})#it{K}^{#plus}","l");

   ci = TColor::GetColor("#ff00ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(2);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("partrec_bkg","#it{B}^{#plus}_{#it{c}}#rightarrow #it{#psi}(2#it{S})#it{#rho}^{#plus}","l");

   ci = TColor::GetColor("#ff6600");
   entry->SetLineColor(ci);
   entry->SetLineStyle(6);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("comb_bkg","Combinatorial","l");

   ci = TColor::GetColor("#6666ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(4);
   entry->SetLineWidth(4);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.19,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.21,0.8,"9 fb^{#minus1}");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   c1allupB_psi2SConstraint_M_bestPV->Modified();
   c1allupB_psi2SConstraint_M_bestPV->cd();
   c1allupB_psi2SConstraint_M_bestPV->SetSelected(c1allupB_psi2SConstraint_M_bestPV);
}


==> LHCb-PAPER-2023-037-figures/Fig4.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig4()
{
//=========Macro generated from canvas: c1/
//=========  (Fri Dec 15 16:40:06 2023) by ROOT version 6.26/08
   TCanvas *c1 = new TCanvas("c1", "",0,0,800,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->SetHighLightColor(2);
   c1->Range(-6.722222,-0.2088607,37.72222,4.221519);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.05);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TH1D *effcy_ratio_unpol__1 = new TH1D("effcy_ratio_unpol__1","",70,0,35);
   effcy_ratio_unpol__1->SetBinContent(1,1.191289);
   effcy_ratio_unpol__1->SetBinContent(2,1.331987);
   effcy_ratio_unpol__1->SetBinContent(3,1.324943);
   effcy_ratio_unpol__1->SetBinContent(4,1.327538);
   effcy_ratio_unpol__1->SetBinContent(5,1.421322);
   effcy_ratio_unpol__1->SetBinContent(6,1.363211);
   effcy_ratio_unpol__1->SetBinContent(7,1.298863);
   effcy_ratio_unpol__1->SetBinContent(8,1.300962);
   effcy_ratio_unpol__1->SetBinContent(9,1.351976);
   effcy_ratio_unpol__1->SetBinContent(10,1.268793);
   effcy_ratio_unpol__1->SetBinContent(11,1.184575);
   effcy_ratio_unpol__1->SetBinContent(12,1.223396);
   effcy_ratio_unpol__1->SetBinContent(13,1.158777);
   effcy_ratio_unpol__1->SetBinContent(14,1.108767);
   effcy_ratio_unpol__1->SetBinContent(15,1.142802);
   effcy_ratio_unpol__1->SetBinContent(16,1.119533);
   effcy_ratio_unpol__1->SetBinContent(17,1.029229);
   effcy_ratio_unpol__1->SetBinContent(18,1.015153);
   effcy_ratio_unpol__1->SetBinContent(19,0.9978503);
   effcy_ratio_unpol__1->SetBinContent(20,0.952883);
   effcy_ratio_unpol__1->SetBinContent(21,0.9153628);
   effcy_ratio_unpol__1->SetBinContent(22,0.9197563);
   effcy_ratio_unpol__1->SetBinContent(23,0.9534492);
   effcy_ratio_unpol__1->SetBinContent(24,0.8998809);
   effcy_ratio_unpol__1->SetBinContent(25,0.8805597);
   effcy_ratio_unpol__1->SetBinContent(26,0.9167146);
   effcy_ratio_unpol__1->SetBinContent(27,0.8572271);
   effcy_ratio_unpol__1->SetBinContent(28,0.8649779);
   effcy_ratio_unpol__1->SetBinContent(29,0.8562184);
   effcy_ratio_unpol__1->SetBinContent(30,0.8105408);
   effcy_ratio_unpol__1->SetBinContent(31,0.8195162);
   effcy_ratio_unpol__1->SetBinContent(32,0.8195384);
   effcy_ratio_unpol__1->SetBinContent(33,0.7932141);
   effcy_ratio_unpol__1->SetBinContent(34,0.8070407);
   effcy_ratio_unpol__1->SetBinContent(35,0.7998709);
   effcy_ratio_unpol__1->SetBinContent(36,0.7435626);
   effcy_ratio_unpol__1->SetBinContent(37,0.8200442);
   effcy_ratio_unpol__1->SetBinContent(38,0.8110046);
   effcy_ratio_unpol__1->SetBinContent(39,0.8143762);
   effcy_ratio_unpol__1->SetBinContent(40,0.7749529);
   effcy_ratio_unpol__1->SetBinContent(41,0.7521372);
   effcy_ratio_unpol__1->SetBinContent(42,0.7758325);
   effcy_ratio_unpol__1->SetBinContent(43,0.7679514);
   effcy_ratio_unpol__1->SetBinContent(44,0.7994705);
   effcy_ratio_unpol__1->SetBinContent(45,0.8281731);
   effcy_ratio_unpol__1->SetBinContent(46,0.7983519);
   effcy_ratio_unpol__1->SetBinContent(47,0.8154353);
   effcy_ratio_unpol__1->SetBinContent(48,0.8054041);
   effcy_ratio_unpol__1->SetBinContent(49,0.8303557);
   effcy_ratio_unpol__1->SetBinContent(50,0.8332371);
   effcy_ratio_unpol__1->SetBinContent(51,0.796173);
   effcy_ratio_unpol__1->SetBinContent(52,0.8281625);
   effcy_ratio_unpol__1->SetBinContent(53,0.8651152);
   effcy_ratio_unpol__1->SetBinContent(54,0.8971379);
   effcy_ratio_unpol__1->SetBinContent(55,0.8507833);
   effcy_ratio_unpol__1->SetBinContent(56,0.9077599);
   effcy_ratio_unpol__1->SetBinContent(57,0.8880009);
   effcy_ratio_unpol__1->SetBinContent(58,1.027041);
   effcy_ratio_unpol__1->SetBinContent(59,0.9548459);
   effcy_ratio_unpol__1->SetBinContent(60,1.138427);
   effcy_ratio_unpol__1->SetBinContent(61,1.187677);
   effcy_ratio_unpol__1->SetBinContent(62,1.212869);
   effcy_ratio_unpol__1->SetBinContent(63,1.151759);
   effcy_ratio_unpol__1->SetBinContent(64,1.420827);
   effcy_ratio_unpol__1->SetBinContent(65,1.527577);
   effcy_ratio_unpol__1->SetBinContent(66,1.841741);
   effcy_ratio_unpol__1->SetBinContent(67,1.813196);
   effcy_ratio_unpol__1->SetBinContent(68,2.225352);
   effcy_ratio_unpol__1->SetBinContent(69,2.800158);
   effcy_ratio_unpol__1->SetBinContent(70,3.145434);
   effcy_ratio_unpol__1->SetBinError(1,0.03424708);
   effcy_ratio_unpol__1->SetBinError(2,0.03474616);
   effcy_ratio_unpol__1->SetBinError(3,0.03447039);
   effcy_ratio_unpol__1->SetBinError(4,0.03498828);
   effcy_ratio_unpol__1->SetBinError(5,0.03795773);
   effcy_ratio_unpol__1->SetBinError(6,0.03622809);
   effcy_ratio_unpol__1->SetBinError(7,0.03481717);
   effcy_ratio_unpol__1->SetBinError(8,0.03456582);
   effcy_ratio_unpol__1->SetBinError(9,0.03677937);
   effcy_ratio_unpol__1->SetBinError(10,0.03417594);
   effcy_ratio_unpol__1->SetBinError(11,0.03151128);
   effcy_ratio_unpol__1->SetBinError(12,0.03289982);
   effcy_ratio_unpol__1->SetBinError(13,0.03061776);
   effcy_ratio_unpol__1->SetBinError(14,0.02923746);
   effcy_ratio_unpol__1->SetBinError(15,0.03061671);
   effcy_ratio_unpol__1->SetBinError(16,0.03012024);
   effcy_ratio_unpol__1->SetBinError(17,0.02720728);
   effcy_ratio_unpol__1->SetBinError(18,0.02700969);
   effcy_ratio_unpol__1->SetBinError(19,0.02660366);
   effcy_ratio_unpol__1->SetBinError(20,0.02537779);
   effcy_ratio_unpol__1->SetBinError(21,0.02406931);
   effcy_ratio_unpol__1->SetBinError(22,0.02463724);
   effcy_ratio_unpol__1->SetBinError(23,0.02588979);
   effcy_ratio_unpol__1->SetBinError(24,0.02427602);
   effcy_ratio_unpol__1->SetBinError(25,0.02370013);
   effcy_ratio_unpol__1->SetBinError(26,0.02506009);
   effcy_ratio_unpol__1->SetBinError(27,0.02329483);
   effcy_ratio_unpol__1->SetBinError(28,0.02380003);
   effcy_ratio_unpol__1->SetBinError(29,0.02387374);
   effcy_ratio_unpol__1->SetBinError(30,0.02240206);
   effcy_ratio_unpol__1->SetBinError(31,0.02290945);
   effcy_ratio_unpol__1->SetBinError(32,0.02315812);
   effcy_ratio_unpol__1->SetBinError(33,0.02248277);
   effcy_ratio_unpol__1->SetBinError(34,0.02319659);
   effcy_ratio_unpol__1->SetBinError(35,0.02308248);
   effcy_ratio_unpol__1->SetBinError(36,0.0215806);
   effcy_ratio_unpol__1->SetBinError(37,0.02454559);
   effcy_ratio_unpol__1->SetBinError(38,0.02431096);
   effcy_ratio_unpol__1->SetBinError(39,0.02483293);
   effcy_ratio_unpol__1->SetBinError(40,0.02362464);
   effcy_ratio_unpol__1->SetBinError(41,0.02321732);
   effcy_ratio_unpol__1->SetBinError(42,0.02428255);
   effcy_ratio_unpol__1->SetBinError(43,0.0245909);
   effcy_ratio_unpol__1->SetBinError(44,0.02612938);
   effcy_ratio_unpol__1->SetBinError(45,0.02761447);
   effcy_ratio_unpol__1->SetBinError(46,0.02672875);
   effcy_ratio_unpol__1->SetBinError(47,0.02797812);
   effcy_ratio_unpol__1->SetBinError(48,0.02829002);
   effcy_ratio_unpol__1->SetBinError(49,0.02971213);
   effcy_ratio_unpol__1->SetBinError(50,0.03042041);
   effcy_ratio_unpol__1->SetBinError(51,0.02935872);
   effcy_ratio_unpol__1->SetBinError(52,0.03127265);
   effcy_ratio_unpol__1->SetBinError(53,0.03390585);
   effcy_ratio_unpol__1->SetBinError(54,0.0357307);
   effcy_ratio_unpol__1->SetBinError(55,0.03477564);
   effcy_ratio_unpol__1->SetBinError(56,0.03832826);
   effcy_ratio_unpol__1->SetBinError(57,0.03802519);
   effcy_ratio_unpol__1->SetBinError(58,0.04683375);
   effcy_ratio_unpol__1->SetBinError(59,0.04419063);
   effcy_ratio_unpol__1->SetBinError(60,0.05672882);
   effcy_ratio_unpol__1->SetBinError(61,0.06162875);
   effcy_ratio_unpol__1->SetBinError(62,0.06394271);
   effcy_ratio_unpol__1->SetBinError(63,0.06313656);
   effcy_ratio_unpol__1->SetBinError(64,0.08597694);
   effcy_ratio_unpol__1->SetBinError(65,0.0977192);
   effcy_ratio_unpol__1->SetBinError(66,0.131106);
   effcy_ratio_unpol__1->SetBinError(67,0.1373915);
   effcy_ratio_unpol__1->SetBinError(68,0.1898795);
   effcy_ratio_unpol__1->SetBinError(69,0.282011);
   effcy_ratio_unpol__1->SetBinError(70,0.3389886);
   effcy_ratio_unpol__1->SetMinimum(0.5);
   effcy_ratio_unpol__1->SetMaximum(4);
   effcy_ratio_unpol__1->SetEntries(16677.21);
   effcy_ratio_unpol__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000cc");
   effcy_ratio_unpol__1->SetLineColor(ci);
   effcy_ratio_unpol__1->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   effcy_ratio_unpol__1->SetMarkerColor(ci);
   effcy_ratio_unpol__1->SetMarkerStyle(20);
   effcy_ratio_unpol__1->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}]");
   effcy_ratio_unpol__1->GetXaxis()->SetRange(0,71);
   effcy_ratio_unpol__1->GetXaxis()->SetNdivisions(505);
   effcy_ratio_unpol__1->GetXaxis()->SetLabelFont(132);
   effcy_ratio_unpol__1->GetXaxis()->SetLabelOffset(0.016);
   effcy_ratio_unpol__1->GetXaxis()->SetLabelSize(0.063);
   effcy_ratio_unpol__1->GetXaxis()->SetTitleSize(0.072);
   effcy_ratio_unpol__1->GetXaxis()->SetTitleOffset(0.95);
   effcy_ratio_unpol__1->GetXaxis()->SetTitleFont(132);
   effcy_ratio_unpol__1->GetYaxis()->SetTitle("#it{#varepsilon}_{#it{J}/#it{#psi}#it{#pi}^{#plus}} /#it{#varepsilon}_{#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}} ");
   effcy_ratio_unpol__1->GetYaxis()->SetLabelFont(132);
   effcy_ratio_unpol__1->GetYaxis()->SetLabelOffset(0.016);
   effcy_ratio_unpol__1->GetYaxis()->SetLabelSize(0.063);
   effcy_ratio_unpol__1->GetYaxis()->SetTitleSize(0.072);
   effcy_ratio_unpol__1->GetYaxis()->SetTitleOffset(0.95);
   effcy_ratio_unpol__1->GetYaxis()->SetTitleFont(132);
   effcy_ratio_unpol__1->GetZaxis()->SetLabelFont(132);
   effcy_ratio_unpol__1->GetZaxis()->SetLabelSize(0.063);
   effcy_ratio_unpol__1->GetZaxis()->SetTitleSize(0.072);
   effcy_ratio_unpol__1->GetZaxis()->SetTitleOffset(1.2);
   effcy_ratio_unpol__1->GetZaxis()->SetTitleFont(132);
   effcy_ratio_unpol__1->Draw(" E");
   
   TH1D *effcy_ratio_long__2 = new TH1D("effcy_ratio_long__2","",70,0,35);
   effcy_ratio_long__2->SetBinContent(1,1.020187);
   effcy_ratio_long__2->SetBinContent(2,1.108152);
   effcy_ratio_long__2->SetBinContent(3,1.097012);
   effcy_ratio_long__2->SetBinContent(4,1.099802);
   effcy_ratio_long__2->SetBinContent(5,1.189313);
   effcy_ratio_long__2->SetBinContent(6,1.166199);
   effcy_ratio_long__2->SetBinContent(7,1.114405);
   effcy_ratio_long__2->SetBinContent(8,1.137429);
   effcy_ratio_long__2->SetBinContent(9,1.21443);
   effcy_ratio_long__2->SetBinContent(10,1.156931);
   effcy_ratio_long__2->SetBinContent(11,1.075106);
   effcy_ratio_long__2->SetBinContent(12,1.127733);
   effcy_ratio_long__2->SetBinContent(13,1.086962);
   effcy_ratio_long__2->SetBinContent(14,1.05969);
   effcy_ratio_long__2->SetBinContent(15,1.114043);
   effcy_ratio_long__2->SetBinContent(16,1.090062);
   effcy_ratio_long__2->SetBinContent(17,1.022504);
   effcy_ratio_long__2->SetBinContent(18,1.007642);
   effcy_ratio_long__2->SetBinContent(19,0.9809605);
   effcy_ratio_long__2->SetBinContent(20,0.9498618);
   effcy_ratio_long__2->SetBinContent(21,0.9413026);
   effcy_ratio_long__2->SetBinContent(22,0.9223636);
   effcy_ratio_long__2->SetBinContent(23,1.000597);
   effcy_ratio_long__2->SetBinContent(24,0.911051);
   effcy_ratio_long__2->SetBinContent(25,0.9086446);
   effcy_ratio_long__2->SetBinContent(26,0.9449834);
   effcy_ratio_long__2->SetBinContent(27,0.8796952);
   effcy_ratio_long__2->SetBinContent(28,0.8864735);
   effcy_ratio_long__2->SetBinContent(29,0.8880145);
   effcy_ratio_long__2->SetBinContent(30,0.8700765);
   effcy_ratio_long__2->SetBinContent(31,0.850692);
   effcy_ratio_long__2->SetBinContent(32,0.8527505);
   effcy_ratio_long__2->SetBinContent(33,0.8362702);
   effcy_ratio_long__2->SetBinContent(34,0.8414731);
   effcy_ratio_long__2->SetBinContent(35,0.8284632);
   effcy_ratio_long__2->SetBinContent(36,0.7709887);
   effcy_ratio_long__2->SetBinContent(37,0.8573568);
   effcy_ratio_long__2->SetBinContent(38,0.8582714);
   effcy_ratio_long__2->SetBinContent(39,0.8660945);
   effcy_ratio_long__2->SetBinContent(40,0.7793562);
   effcy_ratio_long__2->SetBinContent(41,0.7763912);
   effcy_ratio_long__2->SetBinContent(42,0.7930372);
   effcy_ratio_long__2->SetBinContent(43,0.7884929);
   effcy_ratio_long__2->SetBinContent(44,0.8252559);
   effcy_ratio_long__2->SetBinContent(45,0.846918);
   effcy_ratio_long__2->SetBinContent(46,0.829807);
   effcy_ratio_long__2->SetBinContent(47,0.8354753);
   effcy_ratio_long__2->SetBinContent(48,0.8281198);
   effcy_ratio_long__2->SetBinContent(49,0.863029);
   effcy_ratio_long__2->SetBinContent(50,0.8817377);
   effcy_ratio_long__2->SetBinContent(51,0.820247);
   effcy_ratio_long__2->SetBinContent(52,0.866743);
   effcy_ratio_long__2->SetBinContent(53,0.8716921);
   effcy_ratio_long__2->SetBinContent(54,0.8974508);
   effcy_ratio_long__2->SetBinContent(55,0.91399);
   effcy_ratio_long__2->SetBinContent(56,0.9604396);
   effcy_ratio_long__2->SetBinContent(57,0.8987328);
   effcy_ratio_long__2->SetBinContent(58,1.096292);
   effcy_ratio_long__2->SetBinContent(59,0.999312);
   effcy_ratio_long__2->SetBinContent(60,1.181179);
   effcy_ratio_long__2->SetBinContent(61,1.221977);
   effcy_ratio_long__2->SetBinContent(62,1.304071);
   effcy_ratio_long__2->SetBinContent(63,1.224706);
   effcy_ratio_long__2->SetBinContent(64,1.552057);
   effcy_ratio_long__2->SetBinContent(65,1.653679);
   effcy_ratio_long__2->SetBinContent(66,1.886447);
   effcy_ratio_long__2->SetBinContent(67,2.00857);
   effcy_ratio_long__2->SetBinContent(68,2.367021);
   effcy_ratio_long__2->SetBinContent(69,2.945172);
   effcy_ratio_long__2->SetBinContent(70,3.241848);
   effcy_ratio_long__2->SetBinError(1,0.03097878);
   effcy_ratio_long__2->SetBinError(2,0.03027575);
   effcy_ratio_long__2->SetBinError(3,0.02980478);
   effcy_ratio_long__2->SetBinError(4,0.03042122);
   effcy_ratio_long__2->SetBinError(5,0.03330746);
   effcy_ratio_long__2->SetBinError(6,0.0328136);
   effcy_ratio_long__2->SetBinError(7,0.03166196);
   effcy_ratio_long__2->SetBinError(8,0.03208504);
   effcy_ratio_long__2->SetBinError(9,0.03516523);
   effcy_ratio_long__2->SetBinError(10,0.03343771);
   effcy_ratio_long__2->SetBinError(11,0.03074092);
   effcy_ratio_long__2->SetBinError(12,0.03271245);
   effcy_ratio_long__2->SetBinError(13,0.03111157);
   effcy_ratio_long__2->SetBinError(14,0.03054314);
   effcy_ratio_long__2->SetBinError(15,0.03254345);
   effcy_ratio_long__2->SetBinError(16,0.03203894);
   effcy_ratio_long__2->SetBinError(17,0.02956395);
   effcy_ratio_long__2->SetBinError(18,0.02928765);
   effcy_ratio_long__2->SetBinError(19,0.02863123);
   effcy_ratio_long__2->SetBinError(20,0.02772907);
   effcy_ratio_long__2->SetBinError(21,0.02722338);
   effcy_ratio_long__2->SetBinError(22,0.0270634);
   effcy_ratio_long__2->SetBinError(23,0.02997467);
   effcy_ratio_long__2->SetBinError(24,0.02711401);
   effcy_ratio_long__2->SetBinError(25,0.02695259);
   effcy_ratio_long__2->SetBinError(26,0.02847705);
   effcy_ratio_long__2->SetBinError(27,0.02636061);
   effcy_ratio_long__2->SetBinError(28,0.02687326);
   effcy_ratio_long__2->SetBinError(29,0.02720992);
   effcy_ratio_long__2->SetBinError(30,0.02658954);
   effcy_ratio_long__2->SetBinError(31,0.02632965);
   effcy_ratio_long__2->SetBinError(32,0.02675048);
   effcy_ratio_long__2->SetBinError(33,0.02615043);
   effcy_ratio_long__2->SetBinError(34,0.02677726);
   effcy_ratio_long__2->SetBinError(35,0.02637745);
   effcy_ratio_long__2->SetBinError(36,0.02472782);
   effcy_ratio_long__2->SetBinError(37,0.02834201);
   effcy_ratio_long__2->SetBinError(38,0.02841938);
   effcy_ratio_long__2->SetBinError(39,0.02919856);
   effcy_ratio_long__2->SetBinError(40,0.02615983);
   effcy_ratio_long__2->SetBinError(41,0.02644037);
   effcy_ratio_long__2->SetBinError(42,0.02731442);
   effcy_ratio_long__2->SetBinError(43,0.02771427);
   effcy_ratio_long__2->SetBinError(44,0.02969681);
   effcy_ratio_long__2->SetBinError(45,0.03102842);
   effcy_ratio_long__2->SetBinError(46,0.03052028);
   effcy_ratio_long__2->SetBinError(47,0.03154884);
   effcy_ratio_long__2->SetBinError(48,0.03206447);
   effcy_ratio_long__2->SetBinError(49,0.03414269);
   effcy_ratio_long__2->SetBinError(50,0.03564137);
   effcy_ratio_long__2->SetBinError(51,0.03332252);
   effcy_ratio_long__2->SetBinError(52,0.03599271);
   effcy_ratio_long__2->SetBinError(53,0.03764371);
   effcy_ratio_long__2->SetBinError(54,0.03954648);
   effcy_ratio_long__2->SetBinError(55,0.04146296);
   effcy_ratio_long__2->SetBinError(56,0.0446209);
   effcy_ratio_long__2->SetBinError(57,0.04223543);
   effcy_ratio_long__2->SetBinError(58,0.05487333);
   effcy_ratio_long__2->SetBinError(59,0.05110896);
   effcy_ratio_long__2->SetBinError(60,0.06529893);
   effcy_ratio_long__2->SetBinError(61,0.0699353);
   effcy_ratio_long__2->SetBinError(62,0.07635627);
   effcy_ratio_long__2->SetBinError(63,0.07426608);
   effcy_ratio_long__2->SetBinError(64,0.1048804);
   effcy_ratio_long__2->SetBinError(65,0.1170283);
   effcy_ratio_long__2->SetBinError(66,0.1479456);
   effcy_ratio_long__2->SetBinError(67,0.1699053);
   effcy_ratio_long__2->SetBinError(68,0.2246414);
   effcy_ratio_long__2->SetBinError(69,0.3275996);
   effcy_ratio_long__2->SetBinError(70,0.388363);
   effcy_ratio_long__2->SetEntries(12586.65);
   effcy_ratio_long__2->SetStats(0);

   ci = TColor::GetColor("#cc0000");
   effcy_ratio_long__2->SetLineColor(ci);
   effcy_ratio_long__2->SetLineWidth(2);

   ci = TColor::GetColor("#cc0000");
   effcy_ratio_long__2->SetMarkerColor(ci);
   effcy_ratio_long__2->SetMarkerStyle(21);
   effcy_ratio_long__2->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}/c^{4}]");
   effcy_ratio_long__2->GetXaxis()->SetNdivisions(505);
   effcy_ratio_long__2->GetXaxis()->SetLabelFont(132);
   effcy_ratio_long__2->GetXaxis()->SetLabelOffset(0.016);
   effcy_ratio_long__2->GetXaxis()->SetLabelSize(0.063);
   effcy_ratio_long__2->GetXaxis()->SetTitleSize(0.072);
   effcy_ratio_long__2->GetXaxis()->SetTitleOffset(0.95);
   effcy_ratio_long__2->GetXaxis()->SetTitleFont(132);
   effcy_ratio_long__2->GetYaxis()->SetTitle("#hat{#it{#varepsilon}} [10^{-4}] per 0.5 GeV^{2}/c^{4}");
   effcy_ratio_long__2->GetYaxis()->SetLabelFont(132);
   effcy_ratio_long__2->GetYaxis()->SetLabelOffset(0.016);
   effcy_ratio_long__2->GetYaxis()->SetLabelSize(0.063);
   effcy_ratio_long__2->GetYaxis()->SetTitleSize(0.072);
   effcy_ratio_long__2->GetYaxis()->SetTitleOffset(0.95);
   effcy_ratio_long__2->GetYaxis()->SetTitleFont(132);
   effcy_ratio_long__2->GetZaxis()->SetLabelFont(132);
   effcy_ratio_long__2->GetZaxis()->SetLabelSize(0.063);
   effcy_ratio_long__2->GetZaxis()->SetTitleSize(0.072);
   effcy_ratio_long__2->GetZaxis()->SetTitleOffset(1.2);
   effcy_ratio_long__2->GetZaxis()->SetTitleFont(132);
   effcy_ratio_long__2->Draw("SAME E");
   
   TLegend *leg = new TLegend(0.5,0.73,0.7,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.057);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("effcy_ratio_unpol","Unpolarised","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#0000cc");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("effcy_ratio_long","Longitudinal","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);

   ci = TColor::GetColor("#cc0000");
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.17,0.82,0.44,0.92,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   TText *pt_LaTex = pt->AddText("LHCb");
   pt->Draw();
   TLatex *   tex = new TLatex(0.185,0.8,"Simulation");
tex->SetNDC();
   tex->SetTextAlign(12);
   tex->SetTextFont(132);
   tex->SetTextSize(0.06);
   tex->SetLineWidth(2);
   tex->Draw();
   TBox *box = new TBox(8,0.5,11,4);
   box->SetFillColor(14);
   box->SetLineColor(14);
   box->SetLineWidth(2);
   box->Draw();
   box = new TBox(12.5,0.5,15,4);
   box->SetFillColor(14);
   box->SetLineColor(14);
   box->SetLineWidth(2);
   box->Draw();
   TLine *line = new TLine(1.1,0.5,1.1,4);
   line->SetLineColor(14);
   line->SetLineWidth(3);
   line->Draw();
   
   TH1D *effcy_ratio_unpol__3 = new TH1D("effcy_ratio_unpol__3","",70,0,35);
   effcy_ratio_unpol__3->SetBinContent(1,1.191289);
   effcy_ratio_unpol__3->SetBinContent(2,1.331987);
   effcy_ratio_unpol__3->SetBinContent(3,1.324943);
   effcy_ratio_unpol__3->SetBinContent(4,1.327538);
   effcy_ratio_unpol__3->SetBinContent(5,1.421322);
   effcy_ratio_unpol__3->SetBinContent(6,1.363211);
   effcy_ratio_unpol__3->SetBinContent(7,1.298863);
   effcy_ratio_unpol__3->SetBinContent(8,1.300962);
   effcy_ratio_unpol__3->SetBinContent(9,1.351976);
   effcy_ratio_unpol__3->SetBinContent(10,1.268793);
   effcy_ratio_unpol__3->SetBinContent(11,1.184575);
   effcy_ratio_unpol__3->SetBinContent(12,1.223396);
   effcy_ratio_unpol__3->SetBinContent(13,1.158777);
   effcy_ratio_unpol__3->SetBinContent(14,1.108767);
   effcy_ratio_unpol__3->SetBinContent(15,1.142802);
   effcy_ratio_unpol__3->SetBinContent(16,1.119533);
   effcy_ratio_unpol__3->SetBinContent(17,1.029229);
   effcy_ratio_unpol__3->SetBinContent(18,1.015153);
   effcy_ratio_unpol__3->SetBinContent(19,0.9978503);
   effcy_ratio_unpol__3->SetBinContent(20,0.952883);
   effcy_ratio_unpol__3->SetBinContent(21,0.9153628);
   effcy_ratio_unpol__3->SetBinContent(22,0.9197563);
   effcy_ratio_unpol__3->SetBinContent(23,0.9534492);
   effcy_ratio_unpol__3->SetBinContent(24,0.8998809);
   effcy_ratio_unpol__3->SetBinContent(25,0.8805597);
   effcy_ratio_unpol__3->SetBinContent(26,0.9167146);
   effcy_ratio_unpol__3->SetBinContent(27,0.8572271);
   effcy_ratio_unpol__3->SetBinContent(28,0.8649779);
   effcy_ratio_unpol__3->SetBinContent(29,0.8562184);
   effcy_ratio_unpol__3->SetBinContent(30,0.8105408);
   effcy_ratio_unpol__3->SetBinContent(31,0.8195162);
   effcy_ratio_unpol__3->SetBinContent(32,0.8195384);
   effcy_ratio_unpol__3->SetBinContent(33,0.7932141);
   effcy_ratio_unpol__3->SetBinContent(34,0.8070407);
   effcy_ratio_unpol__3->SetBinContent(35,0.7998709);
   effcy_ratio_unpol__3->SetBinContent(36,0.7435626);
   effcy_ratio_unpol__3->SetBinContent(37,0.8200442);
   effcy_ratio_unpol__3->SetBinContent(38,0.8110046);
   effcy_ratio_unpol__3->SetBinContent(39,0.8143762);
   effcy_ratio_unpol__3->SetBinContent(40,0.7749529);
   effcy_ratio_unpol__3->SetBinContent(41,0.7521372);
   effcy_ratio_unpol__3->SetBinContent(42,0.7758325);
   effcy_ratio_unpol__3->SetBinContent(43,0.7679514);
   effcy_ratio_unpol__3->SetBinContent(44,0.7994705);
   effcy_ratio_unpol__3->SetBinContent(45,0.8281731);
   effcy_ratio_unpol__3->SetBinContent(46,0.7983519);
   effcy_ratio_unpol__3->SetBinContent(47,0.8154353);
   effcy_ratio_unpol__3->SetBinContent(48,0.8054041);
   effcy_ratio_unpol__3->SetBinContent(49,0.8303557);
   effcy_ratio_unpol__3->SetBinContent(50,0.8332371);
   effcy_ratio_unpol__3->SetBinContent(51,0.796173);
   effcy_ratio_unpol__3->SetBinContent(52,0.8281625);
   effcy_ratio_unpol__3->SetBinContent(53,0.8651152);
   effcy_ratio_unpol__3->SetBinContent(54,0.8971379);
   effcy_ratio_unpol__3->SetBinContent(55,0.8507833);
   effcy_ratio_unpol__3->SetBinContent(56,0.9077599);
   effcy_ratio_unpol__3->SetBinContent(57,0.8880009);
   effcy_ratio_unpol__3->SetBinContent(58,1.027041);
   effcy_ratio_unpol__3->SetBinContent(59,0.9548459);
   effcy_ratio_unpol__3->SetBinContent(60,1.138427);
   effcy_ratio_unpol__3->SetBinContent(61,1.187677);
   effcy_ratio_unpol__3->SetBinContent(62,1.212869);
   effcy_ratio_unpol__3->SetBinContent(63,1.151759);
   effcy_ratio_unpol__3->SetBinContent(64,1.420827);
   effcy_ratio_unpol__3->SetBinContent(65,1.527577);
   effcy_ratio_unpol__3->SetBinContent(66,1.841741);
   effcy_ratio_unpol__3->SetBinContent(67,1.813196);
   effcy_ratio_unpol__3->SetBinContent(68,2.225352);
   effcy_ratio_unpol__3->SetBinContent(69,2.800158);
   effcy_ratio_unpol__3->SetBinContent(70,3.145434);
   effcy_ratio_unpol__3->SetBinError(1,0.03424708);
   effcy_ratio_unpol__3->SetBinError(2,0.03474616);
   effcy_ratio_unpol__3->SetBinError(3,0.03447039);
   effcy_ratio_unpol__3->SetBinError(4,0.03498828);
   effcy_ratio_unpol__3->SetBinError(5,0.03795773);
   effcy_ratio_unpol__3->SetBinError(6,0.03622809);
   effcy_ratio_unpol__3->SetBinError(7,0.03481717);
   effcy_ratio_unpol__3->SetBinError(8,0.03456582);
   effcy_ratio_unpol__3->SetBinError(9,0.03677937);
   effcy_ratio_unpol__3->SetBinError(10,0.03417594);
   effcy_ratio_unpol__3->SetBinError(11,0.03151128);
   effcy_ratio_unpol__3->SetBinError(12,0.03289982);
   effcy_ratio_unpol__3->SetBinError(13,0.03061776);
   effcy_ratio_unpol__3->SetBinError(14,0.02923746);
   effcy_ratio_unpol__3->SetBinError(15,0.03061671);
   effcy_ratio_unpol__3->SetBinError(16,0.03012024);
   effcy_ratio_unpol__3->SetBinError(17,0.02720728);
   effcy_ratio_unpol__3->SetBinError(18,0.02700969);
   effcy_ratio_unpol__3->SetBinError(19,0.02660366);
   effcy_ratio_unpol__3->SetBinError(20,0.02537779);
   effcy_ratio_unpol__3->SetBinError(21,0.02406931);
   effcy_ratio_unpol__3->SetBinError(22,0.02463724);
   effcy_ratio_unpol__3->SetBinError(23,0.02588979);
   effcy_ratio_unpol__3->SetBinError(24,0.02427602);
   effcy_ratio_unpol__3->SetBinError(25,0.02370013);
   effcy_ratio_unpol__3->SetBinError(26,0.02506009);
   effcy_ratio_unpol__3->SetBinError(27,0.02329483);
   effcy_ratio_unpol__3->SetBinError(28,0.02380003);
   effcy_ratio_unpol__3->SetBinError(29,0.02387374);
   effcy_ratio_unpol__3->SetBinError(30,0.02240206);
   effcy_ratio_unpol__3->SetBinError(31,0.02290945);
   effcy_ratio_unpol__3->SetBinError(32,0.02315812);
   effcy_ratio_unpol__3->SetBinError(33,0.02248277);
   effcy_ratio_unpol__3->SetBinError(34,0.02319659);
   effcy_ratio_unpol__3->SetBinError(35,0.02308248);
   effcy_ratio_unpol__3->SetBinError(36,0.0215806);
   effcy_ratio_unpol__3->SetBinError(37,0.02454559);
   effcy_ratio_unpol__3->SetBinError(38,0.02431096);
   effcy_ratio_unpol__3->SetBinError(39,0.02483293);
   effcy_ratio_unpol__3->SetBinError(40,0.02362464);
   effcy_ratio_unpol__3->SetBinError(41,0.02321732);
   effcy_ratio_unpol__3->SetBinError(42,0.02428255);
   effcy_ratio_unpol__3->SetBinError(43,0.0245909);
   effcy_ratio_unpol__3->SetBinError(44,0.02612938);
   effcy_ratio_unpol__3->SetBinError(45,0.02761447);
   effcy_ratio_unpol__3->SetBinError(46,0.02672875);
   effcy_ratio_unpol__3->SetBinError(47,0.02797812);
   effcy_ratio_unpol__3->SetBinError(48,0.02829002);
   effcy_ratio_unpol__3->SetBinError(49,0.02971213);
   effcy_ratio_unpol__3->SetBinError(50,0.03042041);
   effcy_ratio_unpol__3->SetBinError(51,0.02935872);
   effcy_ratio_unpol__3->SetBinError(52,0.03127265);
   effcy_ratio_unpol__3->SetBinError(53,0.03390585);
   effcy_ratio_unpol__3->SetBinError(54,0.0357307);
   effcy_ratio_unpol__3->SetBinError(55,0.03477564);
   effcy_ratio_unpol__3->SetBinError(56,0.03832826);
   effcy_ratio_unpol__3->SetBinError(57,0.03802519);
   effcy_ratio_unpol__3->SetBinError(58,0.04683375);
   effcy_ratio_unpol__3->SetBinError(59,0.04419063);
   effcy_ratio_unpol__3->SetBinError(60,0.05672882);
   effcy_ratio_unpol__3->SetBinError(61,0.06162875);
   effcy_ratio_unpol__3->SetBinError(62,0.06394271);
   effcy_ratio_unpol__3->SetBinError(63,0.06313656);
   effcy_ratio_unpol__3->SetBinError(64,0.08597694);
   effcy_ratio_unpol__3->SetBinError(65,0.0977192);
   effcy_ratio_unpol__3->SetBinError(66,0.131106);
   effcy_ratio_unpol__3->SetBinError(67,0.1373915);
   effcy_ratio_unpol__3->SetBinError(68,0.1898795);
   effcy_ratio_unpol__3->SetBinError(69,0.282011);
   effcy_ratio_unpol__3->SetBinError(70,0.3389886);
   effcy_ratio_unpol__3->SetMinimum(0.5);
   effcy_ratio_unpol__3->SetMaximum(4);
   effcy_ratio_unpol__3->SetEntries(16677.21);
   effcy_ratio_unpol__3->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   effcy_ratio_unpol__3->SetLineColor(ci);
   effcy_ratio_unpol__3->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   effcy_ratio_unpol__3->SetMarkerColor(ci);
   effcy_ratio_unpol__3->SetMarkerStyle(20);
   effcy_ratio_unpol__3->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}]");
   effcy_ratio_unpol__3->GetXaxis()->SetRange(0,71);
   effcy_ratio_unpol__3->GetXaxis()->SetNdivisions(505);
   effcy_ratio_unpol__3->GetXaxis()->SetLabelFont(132);
   effcy_ratio_unpol__3->GetXaxis()->SetLabelOffset(0.016);
   effcy_ratio_unpol__3->GetXaxis()->SetLabelSize(0.063);
   effcy_ratio_unpol__3->GetXaxis()->SetTitleSize(0.072);
   effcy_ratio_unpol__3->GetXaxis()->SetTitleOffset(0.95);
   effcy_ratio_unpol__3->GetXaxis()->SetTitleFont(132);
   effcy_ratio_unpol__3->GetYaxis()->SetTitle("#it{#varepsilon}_{#it{J}/#it{#psi}#it{#pi}^{#plus}} /#it{#varepsilon}_{#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}} ");
   effcy_ratio_unpol__3->GetYaxis()->SetLabelFont(132);
   effcy_ratio_unpol__3->GetYaxis()->SetLabelOffset(0.016);
   effcy_ratio_unpol__3->GetYaxis()->SetLabelSize(0.063);
   effcy_ratio_unpol__3->GetYaxis()->SetTitleSize(0.072);
   effcy_ratio_unpol__3->GetYaxis()->SetTitleOffset(0.95);
   effcy_ratio_unpol__3->GetYaxis()->SetTitleFont(132);
   effcy_ratio_unpol__3->GetZaxis()->SetLabelFont(132);
   effcy_ratio_unpol__3->GetZaxis()->SetLabelSize(0.063);
   effcy_ratio_unpol__3->GetZaxis()->SetTitleSize(0.072);
   effcy_ratio_unpol__3->GetZaxis()->SetTitleOffset(1.2);
   effcy_ratio_unpol__3->GetZaxis()->SetTitleFont(132);
   effcy_ratio_unpol__3->Draw("SAME E");
   
   TH1D *effcy_ratio_long__4 = new TH1D("effcy_ratio_long__4","",70,0,35);
   effcy_ratio_long__4->SetBinContent(1,1.020187);
   effcy_ratio_long__4->SetBinContent(2,1.108152);
   effcy_ratio_long__4->SetBinContent(3,1.097012);
   effcy_ratio_long__4->SetBinContent(4,1.099802);
   effcy_ratio_long__4->SetBinContent(5,1.189313);
   effcy_ratio_long__4->SetBinContent(6,1.166199);
   effcy_ratio_long__4->SetBinContent(7,1.114405);
   effcy_ratio_long__4->SetBinContent(8,1.137429);
   effcy_ratio_long__4->SetBinContent(9,1.21443);
   effcy_ratio_long__4->SetBinContent(10,1.156931);
   effcy_ratio_long__4->SetBinContent(11,1.075106);
   effcy_ratio_long__4->SetBinContent(12,1.127733);
   effcy_ratio_long__4->SetBinContent(13,1.086962);
   effcy_ratio_long__4->SetBinContent(14,1.05969);
   effcy_ratio_long__4->SetBinContent(15,1.114043);
   effcy_ratio_long__4->SetBinContent(16,1.090062);
   effcy_ratio_long__4->SetBinContent(17,1.022504);
   effcy_ratio_long__4->SetBinContent(18,1.007642);
   effcy_ratio_long__4->SetBinContent(19,0.9809605);
   effcy_ratio_long__4->SetBinContent(20,0.9498618);
   effcy_ratio_long__4->SetBinContent(21,0.9413026);
   effcy_ratio_long__4->SetBinContent(22,0.9223636);
   effcy_ratio_long__4->SetBinContent(23,1.000597);
   effcy_ratio_long__4->SetBinContent(24,0.911051);
   effcy_ratio_long__4->SetBinContent(25,0.9086446);
   effcy_ratio_long__4->SetBinContent(26,0.9449834);
   effcy_ratio_long__4->SetBinContent(27,0.8796952);
   effcy_ratio_long__4->SetBinContent(28,0.8864735);
   effcy_ratio_long__4->SetBinContent(29,0.8880145);
   effcy_ratio_long__4->SetBinContent(30,0.8700765);
   effcy_ratio_long__4->SetBinContent(31,0.850692);
   effcy_ratio_long__4->SetBinContent(32,0.8527505);
   effcy_ratio_long__4->SetBinContent(33,0.8362702);
   effcy_ratio_long__4->SetBinContent(34,0.8414731);
   effcy_ratio_long__4->SetBinContent(35,0.8284632);
   effcy_ratio_long__4->SetBinContent(36,0.7709887);
   effcy_ratio_long__4->SetBinContent(37,0.8573568);
   effcy_ratio_long__4->SetBinContent(38,0.8582714);
   effcy_ratio_long__4->SetBinContent(39,0.8660945);
   effcy_ratio_long__4->SetBinContent(40,0.7793562);
   effcy_ratio_long__4->SetBinContent(41,0.7763912);
   effcy_ratio_long__4->SetBinContent(42,0.7930372);
   effcy_ratio_long__4->SetBinContent(43,0.7884929);
   effcy_ratio_long__4->SetBinContent(44,0.8252559);
   effcy_ratio_long__4->SetBinContent(45,0.846918);
   effcy_ratio_long__4->SetBinContent(46,0.829807);
   effcy_ratio_long__4->SetBinContent(47,0.8354753);
   effcy_ratio_long__4->SetBinContent(48,0.8281198);
   effcy_ratio_long__4->SetBinContent(49,0.863029);
   effcy_ratio_long__4->SetBinContent(50,0.8817377);
   effcy_ratio_long__4->SetBinContent(51,0.820247);
   effcy_ratio_long__4->SetBinContent(52,0.866743);
   effcy_ratio_long__4->SetBinContent(53,0.8716921);
   effcy_ratio_long__4->SetBinContent(54,0.8974508);
   effcy_ratio_long__4->SetBinContent(55,0.91399);
   effcy_ratio_long__4->SetBinContent(56,0.9604396);
   effcy_ratio_long__4->SetBinContent(57,0.8987328);
   effcy_ratio_long__4->SetBinContent(58,1.096292);
   effcy_ratio_long__4->SetBinContent(59,0.999312);
   effcy_ratio_long__4->SetBinContent(60,1.181179);
   effcy_ratio_long__4->SetBinContent(61,1.221977);
   effcy_ratio_long__4->SetBinContent(62,1.304071);
   effcy_ratio_long__4->SetBinContent(63,1.224706);
   effcy_ratio_long__4->SetBinContent(64,1.552057);
   effcy_ratio_long__4->SetBinContent(65,1.653679);
   effcy_ratio_long__4->SetBinContent(66,1.886447);
   effcy_ratio_long__4->SetBinContent(67,2.00857);
   effcy_ratio_long__4->SetBinContent(68,2.367021);
   effcy_ratio_long__4->SetBinContent(69,2.945172);
   effcy_ratio_long__4->SetBinContent(70,3.241848);
   effcy_ratio_long__4->SetBinError(1,0.03097878);
   effcy_ratio_long__4->SetBinError(2,0.03027575);
   effcy_ratio_long__4->SetBinError(3,0.02980478);
   effcy_ratio_long__4->SetBinError(4,0.03042122);
   effcy_ratio_long__4->SetBinError(5,0.03330746);
   effcy_ratio_long__4->SetBinError(6,0.0328136);
   effcy_ratio_long__4->SetBinError(7,0.03166196);
   effcy_ratio_long__4->SetBinError(8,0.03208504);
   effcy_ratio_long__4->SetBinError(9,0.03516523);
   effcy_ratio_long__4->SetBinError(10,0.03343771);
   effcy_ratio_long__4->SetBinError(11,0.03074092);
   effcy_ratio_long__4->SetBinError(12,0.03271245);
   effcy_ratio_long__4->SetBinError(13,0.03111157);
   effcy_ratio_long__4->SetBinError(14,0.03054314);
   effcy_ratio_long__4->SetBinError(15,0.03254345);
   effcy_ratio_long__4->SetBinError(16,0.03203894);
   effcy_ratio_long__4->SetBinError(17,0.02956395);
   effcy_ratio_long__4->SetBinError(18,0.02928765);
   effcy_ratio_long__4->SetBinError(19,0.02863123);
   effcy_ratio_long__4->SetBinError(20,0.02772907);
   effcy_ratio_long__4->SetBinError(21,0.02722338);
   effcy_ratio_long__4->SetBinError(22,0.0270634);
   effcy_ratio_long__4->SetBinError(23,0.02997467);
   effcy_ratio_long__4->SetBinError(24,0.02711401);
   effcy_ratio_long__4->SetBinError(25,0.02695259);
   effcy_ratio_long__4->SetBinError(26,0.02847705);
   effcy_ratio_long__4->SetBinError(27,0.02636061);
   effcy_ratio_long__4->SetBinError(28,0.02687326);
   effcy_ratio_long__4->SetBinError(29,0.02720992);
   effcy_ratio_long__4->SetBinError(30,0.02658954);
   effcy_ratio_long__4->SetBinError(31,0.02632965);
   effcy_ratio_long__4->SetBinError(32,0.02675048);
   effcy_ratio_long__4->SetBinError(33,0.02615043);
   effcy_ratio_long__4->SetBinError(34,0.02677726);
   effcy_ratio_long__4->SetBinError(35,0.02637745);
   effcy_ratio_long__4->SetBinError(36,0.02472782);
   effcy_ratio_long__4->SetBinError(37,0.02834201);
   effcy_ratio_long__4->SetBinError(38,0.02841938);
   effcy_ratio_long__4->SetBinError(39,0.02919856);
   effcy_ratio_long__4->SetBinError(40,0.02615983);
   effcy_ratio_long__4->SetBinError(41,0.02644037);
   effcy_ratio_long__4->SetBinError(42,0.02731442);
   effcy_ratio_long__4->SetBinError(43,0.02771427);
   effcy_ratio_long__4->SetBinError(44,0.02969681);
   effcy_ratio_long__4->SetBinError(45,0.03102842);
   effcy_ratio_long__4->SetBinError(46,0.03052028);
   effcy_ratio_long__4->SetBinError(47,0.03154884);
   effcy_ratio_long__4->SetBinError(48,0.03206447);
   effcy_ratio_long__4->SetBinError(49,0.03414269);
   effcy_ratio_long__4->SetBinError(50,0.03564137);
   effcy_ratio_long__4->SetBinError(51,0.03332252);
   effcy_ratio_long__4->SetBinError(52,0.03599271);
   effcy_ratio_long__4->SetBinError(53,0.03764371);
   effcy_ratio_long__4->SetBinError(54,0.03954648);
   effcy_ratio_long__4->SetBinError(55,0.04146296);
   effcy_ratio_long__4->SetBinError(56,0.0446209);
   effcy_ratio_long__4->SetBinError(57,0.04223543);
   effcy_ratio_long__4->SetBinError(58,0.05487333);
   effcy_ratio_long__4->SetBinError(59,0.05110896);
   effcy_ratio_long__4->SetBinError(60,0.06529893);
   effcy_ratio_long__4->SetBinError(61,0.0699353);
   effcy_ratio_long__4->SetBinError(62,0.07635627);
   effcy_ratio_long__4->SetBinError(63,0.07426608);
   effcy_ratio_long__4->SetBinError(64,0.1048804);
   effcy_ratio_long__4->SetBinError(65,0.1170283);
   effcy_ratio_long__4->SetBinError(66,0.1479456);
   effcy_ratio_long__4->SetBinError(67,0.1699053);
   effcy_ratio_long__4->SetBinError(68,0.2246414);
   effcy_ratio_long__4->SetBinError(69,0.3275996);
   effcy_ratio_long__4->SetBinError(70,0.388363);
   effcy_ratio_long__4->SetEntries(12586.65);
   effcy_ratio_long__4->SetStats(0);

   ci = TColor::GetColor("#cc0000");
   effcy_ratio_long__4->SetLineColor(ci);
   effcy_ratio_long__4->SetLineWidth(2);

   ci = TColor::GetColor("#cc0000");
   effcy_ratio_long__4->SetMarkerColor(ci);
   effcy_ratio_long__4->SetMarkerStyle(21);
   effcy_ratio_long__4->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}/c^{4}]");
   effcy_ratio_long__4->GetXaxis()->SetNdivisions(505);
   effcy_ratio_long__4->GetXaxis()->SetLabelFont(132);
   effcy_ratio_long__4->GetXaxis()->SetLabelOffset(0.016);
   effcy_ratio_long__4->GetXaxis()->SetLabelSize(0.063);
   effcy_ratio_long__4->GetXaxis()->SetTitleSize(0.072);
   effcy_ratio_long__4->GetXaxis()->SetTitleOffset(0.95);
   effcy_ratio_long__4->GetXaxis()->SetTitleFont(132);
   effcy_ratio_long__4->GetYaxis()->SetTitle("#hat{#it{#varepsilon}} [10^{-4}] per 0.5 GeV^{2}/c^{4}");
   effcy_ratio_long__4->GetYaxis()->SetLabelFont(132);
   effcy_ratio_long__4->GetYaxis()->SetLabelOffset(0.016);
   effcy_ratio_long__4->GetYaxis()->SetLabelSize(0.063);
   effcy_ratio_long__4->GetYaxis()->SetTitleSize(0.072);
   effcy_ratio_long__4->GetYaxis()->SetTitleOffset(0.95);
   effcy_ratio_long__4->GetYaxis()->SetTitleFont(132);
   effcy_ratio_long__4->GetZaxis()->SetLabelFont(132);
   effcy_ratio_long__4->GetZaxis()->SetLabelSize(0.063);
   effcy_ratio_long__4->GetZaxis()->SetTitleSize(0.072);
   effcy_ratio_long__4->GetZaxis()->SetTitleOffset(1.2);
   effcy_ratio_long__4->GetZaxis()->SetTitleFont(132);
   effcy_ratio_long__4->Draw("SAME E");
      tex = new TLatex(10,2.3,"#it{J}/#it{#psi}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.063);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
      tex = new TLatex(14.2,2.3,"#it{#psi}(2#it{S})");
   tex->SetTextFont(132);
   tex->SetTextSize(0.063);
   tex->SetTextAngle(90);
   tex->SetLineWidth(2);
   tex->Draw();
   
   TH1D *effcy_ratio_unpol_copy__5 = new TH1D("effcy_ratio_unpol_copy__5","",70,0,35);
   effcy_ratio_unpol_copy__5->SetBinContent(1,1.191289);
   effcy_ratio_unpol_copy__5->SetBinContent(2,1.331987);
   effcy_ratio_unpol_copy__5->SetBinContent(3,1.324943);
   effcy_ratio_unpol_copy__5->SetBinContent(4,1.327538);
   effcy_ratio_unpol_copy__5->SetBinContent(5,1.421322);
   effcy_ratio_unpol_copy__5->SetBinContent(6,1.363211);
   effcy_ratio_unpol_copy__5->SetBinContent(7,1.298863);
   effcy_ratio_unpol_copy__5->SetBinContent(8,1.300962);
   effcy_ratio_unpol_copy__5->SetBinContent(9,1.351976);
   effcy_ratio_unpol_copy__5->SetBinContent(10,1.268793);
   effcy_ratio_unpol_copy__5->SetBinContent(11,1.184575);
   effcy_ratio_unpol_copy__5->SetBinContent(12,1.223396);
   effcy_ratio_unpol_copy__5->SetBinContent(13,1.158777);
   effcy_ratio_unpol_copy__5->SetBinContent(14,1.108767);
   effcy_ratio_unpol_copy__5->SetBinContent(15,1.142802);
   effcy_ratio_unpol_copy__5->SetBinContent(16,1.119533);
   effcy_ratio_unpol_copy__5->SetBinContent(17,1.029229);
   effcy_ratio_unpol_copy__5->SetBinContent(18,1.015153);
   effcy_ratio_unpol_copy__5->SetBinContent(19,0.9978503);
   effcy_ratio_unpol_copy__5->SetBinContent(20,0.952883);
   effcy_ratio_unpol_copy__5->SetBinContent(21,0.9153628);
   effcy_ratio_unpol_copy__5->SetBinContent(22,0.9197563);
   effcy_ratio_unpol_copy__5->SetBinContent(23,0.9534492);
   effcy_ratio_unpol_copy__5->SetBinContent(24,0.8998809);
   effcy_ratio_unpol_copy__5->SetBinContent(25,0.8805597);
   effcy_ratio_unpol_copy__5->SetBinContent(26,0.9167146);
   effcy_ratio_unpol_copy__5->SetBinContent(27,0.8572271);
   effcy_ratio_unpol_copy__5->SetBinContent(28,0.8649779);
   effcy_ratio_unpol_copy__5->SetBinContent(29,0.8562184);
   effcy_ratio_unpol_copy__5->SetBinContent(30,0.8105408);
   effcy_ratio_unpol_copy__5->SetBinContent(31,0.8195162);
   effcy_ratio_unpol_copy__5->SetBinContent(32,0.8195384);
   effcy_ratio_unpol_copy__5->SetBinContent(33,0.7932141);
   effcy_ratio_unpol_copy__5->SetBinContent(34,0.8070407);
   effcy_ratio_unpol_copy__5->SetBinContent(35,0.7998709);
   effcy_ratio_unpol_copy__5->SetBinContent(36,0.7435626);
   effcy_ratio_unpol_copy__5->SetBinContent(37,0.8200442);
   effcy_ratio_unpol_copy__5->SetBinContent(38,0.8110046);
   effcy_ratio_unpol_copy__5->SetBinContent(39,0.8143762);
   effcy_ratio_unpol_copy__5->SetBinContent(40,0.7749529);
   effcy_ratio_unpol_copy__5->SetBinContent(41,0.7521372);
   effcy_ratio_unpol_copy__5->SetBinContent(42,0.7758325);
   effcy_ratio_unpol_copy__5->SetBinContent(43,0.7679514);
   effcy_ratio_unpol_copy__5->SetBinContent(44,0.7994705);
   effcy_ratio_unpol_copy__5->SetBinContent(45,0.8281731);
   effcy_ratio_unpol_copy__5->SetBinContent(46,0.7983519);
   effcy_ratio_unpol_copy__5->SetBinContent(47,0.8154353);
   effcy_ratio_unpol_copy__5->SetBinContent(48,0.8054041);
   effcy_ratio_unpol_copy__5->SetBinContent(49,0.8303557);
   effcy_ratio_unpol_copy__5->SetBinContent(50,0.8332371);
   effcy_ratio_unpol_copy__5->SetBinContent(51,0.796173);
   effcy_ratio_unpol_copy__5->SetBinContent(52,0.8281625);
   effcy_ratio_unpol_copy__5->SetBinContent(53,0.8651152);
   effcy_ratio_unpol_copy__5->SetBinContent(54,0.8971379);
   effcy_ratio_unpol_copy__5->SetBinContent(55,0.8507833);
   effcy_ratio_unpol_copy__5->SetBinContent(56,0.9077599);
   effcy_ratio_unpol_copy__5->SetBinContent(57,0.8880009);
   effcy_ratio_unpol_copy__5->SetBinContent(58,1.027041);
   effcy_ratio_unpol_copy__5->SetBinContent(59,0.9548459);
   effcy_ratio_unpol_copy__5->SetBinContent(60,1.138427);
   effcy_ratio_unpol_copy__5->SetBinContent(61,1.187677);
   effcy_ratio_unpol_copy__5->SetBinContent(62,1.212869);
   effcy_ratio_unpol_copy__5->SetBinContent(63,1.151759);
   effcy_ratio_unpol_copy__5->SetBinContent(64,1.420827);
   effcy_ratio_unpol_copy__5->SetBinContent(65,1.527577);
   effcy_ratio_unpol_copy__5->SetBinContent(66,1.841741);
   effcy_ratio_unpol_copy__5->SetBinContent(67,1.813196);
   effcy_ratio_unpol_copy__5->SetBinContent(68,2.225352);
   effcy_ratio_unpol_copy__5->SetBinContent(69,2.800158);
   effcy_ratio_unpol_copy__5->SetBinContent(70,3.145434);
   effcy_ratio_unpol_copy__5->SetBinError(1,0.03424708);
   effcy_ratio_unpol_copy__5->SetBinError(2,0.03474616);
   effcy_ratio_unpol_copy__5->SetBinError(3,0.03447039);
   effcy_ratio_unpol_copy__5->SetBinError(4,0.03498828);
   effcy_ratio_unpol_copy__5->SetBinError(5,0.03795773);
   effcy_ratio_unpol_copy__5->SetBinError(6,0.03622809);
   effcy_ratio_unpol_copy__5->SetBinError(7,0.03481717);
   effcy_ratio_unpol_copy__5->SetBinError(8,0.03456582);
   effcy_ratio_unpol_copy__5->SetBinError(9,0.03677937);
   effcy_ratio_unpol_copy__5->SetBinError(10,0.03417594);
   effcy_ratio_unpol_copy__5->SetBinError(11,0.03151128);
   effcy_ratio_unpol_copy__5->SetBinError(12,0.03289982);
   effcy_ratio_unpol_copy__5->SetBinError(13,0.03061776);
   effcy_ratio_unpol_copy__5->SetBinError(14,0.02923746);
   effcy_ratio_unpol_copy__5->SetBinError(15,0.03061671);
   effcy_ratio_unpol_copy__5->SetBinError(16,0.03012024);
   effcy_ratio_unpol_copy__5->SetBinError(17,0.02720728);
   effcy_ratio_unpol_copy__5->SetBinError(18,0.02700969);
   effcy_ratio_unpol_copy__5->SetBinError(19,0.02660366);
   effcy_ratio_unpol_copy__5->SetBinError(20,0.02537779);
   effcy_ratio_unpol_copy__5->SetBinError(21,0.02406931);
   effcy_ratio_unpol_copy__5->SetBinError(22,0.02463724);
   effcy_ratio_unpol_copy__5->SetBinError(23,0.02588979);
   effcy_ratio_unpol_copy__5->SetBinError(24,0.02427602);
   effcy_ratio_unpol_copy__5->SetBinError(25,0.02370013);
   effcy_ratio_unpol_copy__5->SetBinError(26,0.02506009);
   effcy_ratio_unpol_copy__5->SetBinError(27,0.02329483);
   effcy_ratio_unpol_copy__5->SetBinError(28,0.02380003);
   effcy_ratio_unpol_copy__5->SetBinError(29,0.02387374);
   effcy_ratio_unpol_copy__5->SetBinError(30,0.02240206);
   effcy_ratio_unpol_copy__5->SetBinError(31,0.02290945);
   effcy_ratio_unpol_copy__5->SetBinError(32,0.02315812);
   effcy_ratio_unpol_copy__5->SetBinError(33,0.02248277);
   effcy_ratio_unpol_copy__5->SetBinError(34,0.02319659);
   effcy_ratio_unpol_copy__5->SetBinError(35,0.02308248);
   effcy_ratio_unpol_copy__5->SetBinError(36,0.0215806);
   effcy_ratio_unpol_copy__5->SetBinError(37,0.02454559);
   effcy_ratio_unpol_copy__5->SetBinError(38,0.02431096);
   effcy_ratio_unpol_copy__5->SetBinError(39,0.02483293);
   effcy_ratio_unpol_copy__5->SetBinError(40,0.02362464);
   effcy_ratio_unpol_copy__5->SetBinError(41,0.02321732);
   effcy_ratio_unpol_copy__5->SetBinError(42,0.02428255);
   effcy_ratio_unpol_copy__5->SetBinError(43,0.0245909);
   effcy_ratio_unpol_copy__5->SetBinError(44,0.02612938);
   effcy_ratio_unpol_copy__5->SetBinError(45,0.02761447);
   effcy_ratio_unpol_copy__5->SetBinError(46,0.02672875);
   effcy_ratio_unpol_copy__5->SetBinError(47,0.02797812);
   effcy_ratio_unpol_copy__5->SetBinError(48,0.02829002);
   effcy_ratio_unpol_copy__5->SetBinError(49,0.02971213);
   effcy_ratio_unpol_copy__5->SetBinError(50,0.03042041);
   effcy_ratio_unpol_copy__5->SetBinError(51,0.02935872);
   effcy_ratio_unpol_copy__5->SetBinError(52,0.03127265);
   effcy_ratio_unpol_copy__5->SetBinError(53,0.03390585);
   effcy_ratio_unpol_copy__5->SetBinError(54,0.0357307);
   effcy_ratio_unpol_copy__5->SetBinError(55,0.03477564);
   effcy_ratio_unpol_copy__5->SetBinError(56,0.03832826);
   effcy_ratio_unpol_copy__5->SetBinError(57,0.03802519);
   effcy_ratio_unpol_copy__5->SetBinError(58,0.04683375);
   effcy_ratio_unpol_copy__5->SetBinError(59,0.04419063);
   effcy_ratio_unpol_copy__5->SetBinError(60,0.05672882);
   effcy_ratio_unpol_copy__5->SetBinError(61,0.06162875);
   effcy_ratio_unpol_copy__5->SetBinError(62,0.06394271);
   effcy_ratio_unpol_copy__5->SetBinError(63,0.06313656);
   effcy_ratio_unpol_copy__5->SetBinError(64,0.08597694);
   effcy_ratio_unpol_copy__5->SetBinError(65,0.0977192);
   effcy_ratio_unpol_copy__5->SetBinError(66,0.131106);
   effcy_ratio_unpol_copy__5->SetBinError(67,0.1373915);
   effcy_ratio_unpol_copy__5->SetBinError(68,0.1898795);
   effcy_ratio_unpol_copy__5->SetBinError(69,0.282011);
   effcy_ratio_unpol_copy__5->SetBinError(70,0.3389886);
   effcy_ratio_unpol_copy__5->SetMinimum(0.5);
   effcy_ratio_unpol_copy__5->SetMaximum(4);
   effcy_ratio_unpol_copy__5->SetEntries(16677.21);
   effcy_ratio_unpol_copy__5->SetDirectory(0);
   effcy_ratio_unpol_copy__5->SetStats(0);

   ci = TColor::GetColor("#0000cc");
   effcy_ratio_unpol_copy__5->SetLineColor(ci);
   effcy_ratio_unpol_copy__5->SetLineWidth(2);

   ci = TColor::GetColor("#0000cc");
   effcy_ratio_unpol_copy__5->SetMarkerColor(ci);
   effcy_ratio_unpol_copy__5->SetMarkerStyle(20);
   effcy_ratio_unpol_copy__5->GetXaxis()->SetTitle("#it{q}^{2} [GeV^{2}]");
   effcy_ratio_unpol_copy__5->GetXaxis()->SetRange(0,71);
   effcy_ratio_unpol_copy__5->GetXaxis()->SetNdivisions(505);
   effcy_ratio_unpol_copy__5->GetXaxis()->SetLabelFont(132);
   effcy_ratio_unpol_copy__5->GetXaxis()->SetLabelOffset(0.016);
   effcy_ratio_unpol_copy__5->GetXaxis()->SetLabelSize(0.063);
   effcy_ratio_unpol_copy__5->GetXaxis()->SetTitleSize(0.072);
   effcy_ratio_unpol_copy__5->GetXaxis()->SetTitleOffset(0.95);
   effcy_ratio_unpol_copy__5->GetXaxis()->SetTitleFont(132);
   effcy_ratio_unpol_copy__5->GetYaxis()->SetTitle("#it{#varepsilon}_{#it{J}/#it{#psi}#it{#pi}^{#plus}} /#it{#varepsilon}_{#it{#pi}^{#plus}#it{#mu}^{#plus}#it{#mu}^{#minus}} ");
   effcy_ratio_unpol_copy__5->GetYaxis()->SetLabelFont(132);
   effcy_ratio_unpol_copy__5->GetYaxis()->SetLabelOffset(0.016);
   effcy_ratio_unpol_copy__5->GetYaxis()->SetLabelSize(0.063);
   effcy_ratio_unpol_copy__5->GetYaxis()->SetTitleSize(0.072);
   effcy_ratio_unpol_copy__5->GetYaxis()->SetTitleOffset(0.95);
   effcy_ratio_unpol_copy__5->GetYaxis()->SetTitleFont(132);
   effcy_ratio_unpol_copy__5->GetZaxis()->SetLabelFont(132);
   effcy_ratio_unpol_copy__5->GetZaxis()->SetLabelSize(0.063);
   effcy_ratio_unpol_copy__5->GetZaxis()->SetTitleSize(0.072);
   effcy_ratio_unpol_copy__5->GetZaxis()->SetTitleOffset(1.2);
   effcy_ratio_unpol_copy__5->GetZaxis()->SetTitleFont(132);
   effcy_ratio_unpol_copy__5->Draw("sameaxis");
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> LHCb-PAPER-2023-037-figures/Fig5.py <==
import uproot
import numpy as np
import pandas as pd
from matplotlib import pyplot as plt
import warnings
import sys
from scipy.interpolate import BSpline, make_interp_spline
from os.path import exists

confidence_intervals = {
    "90": {
        "very_low": {
            "true_yield": {
                "0": 0.0,
                "1": 0.25,
                "2": 1.0,
                "3": 1.75,
                "4": 2.25,
                "5": 3.0,
                "6": 3.25,
                "7": 4.0,
                "8": 4.25,
                "9": 4.5,
                "10": 5.25,
                "11": 6.0,
                "12": 6.25,
                "13": 6.5,
                "14": 6.75,
                "15": 10.0,
                "16": 11.0,
                "17": 12.0,
                "18": 13.0,
                "19": 14.0,
                "20": 15.0,
                "21": 16.0,
                "22": 17.0,
                "23": 18.0,
                "24": 19.0,
                "25": 20.0,
                "26": 21.0,
                "27": 22.0,
                "28": 23.0,
                "29": 24.0,
                "30": 25.0,
                "31": 26.0,
                "32": 27.0,
                "33": 28.0,
                "34": 29.0,
                "35": 30.0,
                "36": 31.0,
                "37": 32.0,
                "38": 33.0,
                "39": 34.0,
                "40": 35.0,
                "41": 37.0,
                "42": 38.0,
                "43": 39.0,
                "44": 40.0,
                "45": 41.0,
                "46": 42.0,
                "47": 43.0,
                "48": 44.0,
                "49": 45.0,
                "50": 46.0,
                "51": 47.0,
                "52": 48.0,
                "53": 50.0
            },
            "min": {
                "0": -0.0034617238,
                "1": -0.0030515195,
                "2": -0.0029564722,
                "3": -0.0023561732,
                "4": -0.0014207074,
                "5": -0.0011505729,
                "6": -0.001080538,
                "7": -0.0009004484,
                "8": -0.0007253612,
                "9": -0.0007203587,
                "10": -0.0007203587,
                "11": -0.0007203587,
                "12": 0.00002001,
                "13": 0.00002001,
                "14": 0.00002001,
                "15": 0.0000800399,
                "16": 0.0000850423,
                "17": 0.0001150573,
                "18": 0.0001300648,
                "19": 0.0001400697,
                "20": 0.0001600797,
                "21": 0.0001800897,
                "22": 0.0002000996,
                "23": 0.0002101046,
                "24": 0.0002301146,
                "25": 0.0002501245,
                "26": 0.0002601295,
                "27": 0.000265132,
                "28": 0.000295147,
                "29": 0.000295147,
                "30": 0.0003301644,
                "31": 0.0003401694,
                "32": 0.0003601793,
                "33": 0.0003801893,
                "34": 0.0003801893,
                "35": 0.0004152068,
                "36": 0.0004152068,
                "37": 0.0004402192,
                "38": 0.0004602292,
                "39": 0.0004752366,
                "40": 0.0004802391,
                "41": 0.0005202591,
                "42": 0.000570284,
                "43": 0.0005752865,
                "44": 0.0006103039,
                "45": 0.0006353164,
                "46": 0.0006503238,
                "47": 0.0006803388,
                "48": 0.0007003487,
                "49": 0.0007103537,
                "50": 0.0007603786,
                "51": 0.0007803886,
                "52": 0.000805401,
                "53": 0.0008404185
            },
            "max": {
                "0": 0.0000650324,
                "1": 0.0000750374,
                "2": 0.0001000498,
                "3": 0.0001250623,
                "4": 0.0001400697,
                "5": 0.0001650822,
                "6": 0.0001850922,
                "7": 0.0002051021,
                "8": 0.0002151071,
                "9": 0.0002351171,
                "10": 0.0002601295,
                "11": 0.000275137,
                "12": 0.000295147,
                "13": 0.000295147,
                "14": 0.000295147,
                "15": 0.0003751868,
                "16": 0.0004001993,
                "17": 0.0004302142,
                "18": 0.0004552267,
                "19": 0.0004802391,
                "20": 0.0005002491,
                "21": 0.0005452715,
                "22": 0.000560279,
                "23": 0.0005752865,
                "24": 0.0006103039,
                "25": 0.0006303139,
                "26": 0.0006903438,
                "27": 0.0006903438,
                "28": 0.0007153562,
                "29": 0.0007353662,
                "30": 0.0007553761,
                "31": 0.0007803886,
                "32": 0.000805401,
                "33": 0.0008204085,
                "34": 0.0008504235,
                "35": 0.0008754359,
                "36": 0.0009004484,
                "37": 0.0009304633,
                "38": 0.0009504733,
                "39": 0.0009854907,
                "40": 0.0010255106,
                "41": 0.001090543,
                "42": 0.0011155555,
                "43": 0.0011405679,
                "44": 0.0011655804,
                "45": 0.0011955953,
                "46": 0.0015707822,
                "47": 0.0016258096,
                "48": 0.001650822,
                "49": 0.001670832,
                "50": 0.0017008469,
                "51": 0.0017458693,
                "52": 0.0017708818,
                "53": 0.0017858893
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000053527,
                "2": 0.0000214107,
                "3": 0.0000374687,
                "4": 0.000048174,
                "5": 0.000064232,
                "6": 0.0000695846,
                "7": 0.0000856426,
                "8": 0.0000909953,
                "9": 0.000096348,
                "10": 0.000112406,
                "11": 0.000128464,
                "12": 0.0001338166,
                "13": 0.0001391693,
                "14": 0.000144522,
                "15": 0.0002141066,
                "16": 0.0002355173,
                "17": 0.0002569279,
                "18": 0.0002783386,
                "19": 0.0002997493,
                "20": 0.0003211599,
                "21": 0.0003425706,
                "22": 0.0003639812,
                "23": 0.0003853919,
                "24": 0.0004068026,
                "25": 0.0004282132,
                "26": 0.0004496239,
                "27": 0.0004710345,
                "28": 0.0004924452,
                "29": 0.0005138559,
                "30": 0.0005352665,
                "31": 0.0005566772,
                "32": 0.0005780879,
                "33": 0.0005994985,
                "34": 0.0006209092,
                "35": 0.0006423198,
                "36": 0.0006637305,
                "37": 0.0006851412,
                "38": 0.0007065518,
                "39": 0.0007279625,
                "40": 0.0007493731,
                "41": 0.0007921945,
                "42": 0.0008136051,
                "43": 0.0008350158,
                "44": 0.0008564265,
                "45": 0.0008778371,
                "46": 0.0008992478,
                "47": 0.0009206584,
                "48": 0.0009420691,
                "49": 0.0009634798,
                "50": 0.0009848904,
                "51": 0.0010063011,
                "52": 0.0010277117,
                "53": 0.0010705331
            }
        },
        "low": {
            "true_yield": {
                "0": 0.0,
                "1": 0.5,
                "2": 1.0,
                "3": 1.25,
                "4": 1.5,
                "5": 1.75,
                "6": 2.0,
                "7": 3.0,
                "8": 3.25,
                "9": 3.5,
                "10": 3.75,
                "11": 4.0,
                "12": 4.25,
                "13": 4.5,
                "14": 4.75,
                "15": 9.0,
                "16": 10.0,
                "17": 11.0,
                "18": 12.0,
                "19": 13.0,
                "20": 14.0,
                "21": 15.0,
                "22": 16.0,
                "23": 17.0,
                "24": 18.0,
                "25": 19.0,
                "26": 20.0,
                "27": 21.0,
                "28": 22.0,
                "29": 23.0,
                "30": 24.0,
                "31": 25.0,
                "32": 26.0,
                "33": 27.0,
                "34": 28.0,
                "35": 29.0,
                "36": 30.0,
                "37": 31.0,
                "38": 32.0,
                "39": 33.0,
                "40": 34.0,
                "41": 35.0,
                "42": 36.0,
                "43": 37.0,
                "44": 38.0,
                "45": 39.0,
                "46": 41.0,
                "47": 42.0,
                "48": 43.0,
                "49": 44.0,
                "50": 45.0,
                "51": 46.0,
                "52": 47.0,
                "53": 48.0,
                "54": 49.0,
                "55": 50.0
            },
            "min": {
                "0": -0.0013942327,
                "1": -0.0011240584,
                "2": -0.0009489455,
                "3": -0.0009439422,
                "4": -0.0009439422,
                "5": -0.0009439422,
                "6": -0.000938939,
                "7": -0.0007738325,
                "8": -0.0005687002,
                "9": -0.0005687002,
                "10": -0.0005687002,
                "11": -0.0005336776,
                "12": -0.0004736389,
                "13": -0.0003935872,
                "14": -0.0003935872,
                "15": 0.0000366903,
                "16": 0.0000416936,
                "17": 0.0000667097,
                "18": 0.0000917258,
                "19": 0.0001067355,
                "20": 0.0001317517,
                "21": 0.0001367549,
                "22": 0.0001517646,
                "23": 0.0001667742,
                "24": 0.0001867872,
                "25": 0.0002118033,
                "26": 0.0002318162,
                "27": 0.0002518291,
                "28": 0.0002618356,
                "29": 0.0002768452,
                "30": 0.0002868517,
                "31": 0.0003118678,
                "32": 0.0003318807,
                "33": 0.0003568969,
                "34": 0.0003669033,
                "35": 0.0003669033,
                "36": 0.0003969227,
                "37": 0.0004219388,
                "38": 0.0004419517,
                "39": 0.0004519582,
                "40": 0.0004819776,
                "41": 0.0004819776,
                "42": 0.0005220034,
                "43": 0.0005220034,
                "44": 0.000557026,
                "45": 0.0005820421,
                "46": 0.0006120615,
                "47": 0.0006320744,
                "48": 0.0006570905,
                "49": 0.0007071228,
                "50": 0.0007321389,
                "51": 0.0007621583,
                "52": 0.0007671615,
                "53": 0.0007921777,
                "54": 0.0008121906,
                "55": 0.0008322035
            },
            "max": {
                "0": 0.0001067355,
                "1": 0.0001117387,
                "2": 0.0001217452,
                "3": 0.0001367549,
                "4": 0.0001417581,
                "5": 0.0001567678,
                "6": 0.0001717775,
                "7": 0.0002068001,
                "8": 0.0002118033,
                "9": 0.0002168065,
                "10": 0.000226813,
                "11": 0.0002518291,
                "12": 0.0002518291,
                "13": 0.0002568323,
                "14": 0.000271842,
                "15": 0.0003869162,
                "16": 0.0004069292,
                "17": 0.0004519582,
                "18": 0.0004669679,
                "19": 0.0004819776,
                "20": 0.0005220034,
                "21": 0.0005220034,
                "22": 0.0005620292,
                "23": 0.0005720357,
                "24": 0.0006320744,
                "25": 0.0006470841,
                "26": 0.0006921131,
                "27": 0.0006971163,
                "28": 0.0007171293,
                "29": 0.0007421454,
                "30": 0.0007621583,
                "31": 0.000777168,
                "32": 0.0008021841,
                "33": 0.0008522164,
                "34": 0.0008522164,
                "35": 0.0008722293,
                "36": 0.0009122551,
                "37": 0.0009272648,
                "38": 0.0009572842,
                "39": 0.0009823003,
                "40": 0.0010073164,
                "41": 0.0010273293,
                "42": 0.0010523455,
                "43": 0.0010773616,
                "44": 0.0011323971,
                "45": 0.0011824294,
                "46": 0.0015076392,
                "47": 0.0015076392,
                "48": 0.0015426618,
                "49": 0.0015976973,
                "50": 0.0016227134,
                "51": 0.0016477295,
                "52": 0.0016727457,
                "53": 0.0017177747,
                "54": 0.0017427909,
                "55": 0.0017628038
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000107903,
                "2": 0.0000215806,
                "3": 0.0000269757,
                "4": 0.0000323709,
                "5": 0.000037766,
                "6": 0.0000431612,
                "7": 0.0000647418,
                "8": 0.0000701369,
                "9": 0.0000755321,
                "10": 0.0000809272,
                "11": 0.0000863223,
                "12": 0.0000917175,
                "13": 0.0000971126,
                "14": 0.0001025078,
                "15": 0.0001942253,
                "16": 0.0002158059,
                "17": 0.0002373865,
                "18": 0.000258967,
                "19": 0.0002805476,
                "20": 0.0003021282,
                "21": 0.0003237088,
                "22": 0.0003452894,
                "23": 0.00036687,
                "24": 0.0003884506,
                "25": 0.0004100312,
                "26": 0.0004316117,
                "27": 0.0004531923,
                "28": 0.0004747729,
                "29": 0.0004963535,
                "30": 0.0005179341,
                "31": 0.0005395147,
                "32": 0.0005610953,
                "33": 0.0005826759,
                "34": 0.0006042564,
                "35": 0.000625837,
                "36": 0.0006474176,
                "37": 0.0006689982,
                "38": 0.0006905788,
                "39": 0.0007121594,
                "40": 0.00073374,
                "41": 0.0007553206,
                "42": 0.0007769011,
                "43": 0.0007984817,
                "44": 0.0008200623,
                "45": 0.0008416429,
                "46": 0.0008848041,
                "47": 0.0009063847,
                "48": 0.0009279653,
                "49": 0.0009495458,
                "50": 0.0009711264,
                "51": 0.000992707,
                "52": 0.0010142876,
                "53": 0.0010358682,
                "54": 0.0010574488,
                "55": 0.0010790294
            }
        },
        "medium": {
            "true_yield": {
                "0": 0.0,
                "1": 0.5,
                "2": 0.75,
                "3": 1.0,
                "4": 1.5,
                "5": 1.75,
                "6": 2.0,
                "7": 3.5,
                "8": 3.75,
                "9": 4.0,
                "10": 4.75,
                "11": 5.0,
                "12": 5.25,
                "13": 5.5,
                "14": 6.75,
                "15": 7.0,
                "16": 10.0,
                "17": 11.0,
                "18": 12.0,
                "19": 13.0,
                "20": 14.0,
                "21": 15.0,
                "22": 16.0,
                "23": 17.0,
                "24": 18.0,
                "25": 19.0,
                "26": 20.0,
                "27": 21.0,
                "28": 22.0,
                "29": 23.0,
                "30": 24.0,
                "31": 25.0,
                "32": 26.0,
                "33": 27.0,
                "34": 28.0,
                "35": 29.0,
                "36": 30.0,
                "37": 31.0,
                "38": 32.0,
                "39": 33.0,
                "40": 34.0,
                "41": 35.0,
                "42": 36.0,
                "43": 37.0,
                "44": 38.0,
                "45": 39.0,
                "46": 40.0,
                "47": 42.0,
                "48": 44.0,
                "49": 45.0,
                "50": 47.0,
                "51": 48.0,
                "52": 50.0
            },
            "min": {
                "0": -0.0024821277,
                "1": -0.0024020591,
                "2": -0.0020167288,
                "3": -0.0019967116,
                "4": -0.0018716044,
                "5": -0.0017515014,
                "6": -0.0008957679,
                "7": -0.0005254504,
                "8": -0.0005254504,
                "9": -0.0005154418,
                "10": -0.0002552188,
                "11": -0.0002552188,
                "12": 0.0000100086,
                "13": 0.0000100086,
                "14": 0.0000200172,
                "15": 0.0000200172,
                "16": 0.0000600515,
                "17": 0.0000750643,
                "18": 0.0000850729,
                "19": 0.0001000858,
                "20": 0.0001050901,
                "21": 0.0001150987,
                "22": 0.0001301115,
                "23": 0.0001451244,
                "24": 0.0001601373,
                "25": 0.0001651416,
                "26": 0.0001801544,
                "27": 0.000190163,
                "28": 0.0002051759,
                "29": 0.0002101802,
                "30": 0.0002301973,
                "31": 0.0002452102,
                "32": 0.0002502145,
                "33": 0.0002702316,
                "34": 0.0002802402,
                "35": 0.0002902488,
                "36": 0.0003002574,
                "37": 0.0003252788,
                "38": 0.0003302831,
                "39": 0.000345296,
                "40": 0.0003603089,
                "41": 0.0003753217,
                "42": 0.0003853303,
                "43": 0.0003953389,
                "44": 0.0004153561,
                "45": 0.0004303689,
                "46": 0.0004553904,
                "47": 0.0004854161,
                "48": 0.0005204461,
                "49": 0.000535459,
                "50": 0.000570489,
                "51": 0.0005905062,
                "52": 0.0006105234
            },
            "max": {
                "0": 0.0000450386,
                "1": 0.0000550472,
                "2": 0.0000600515,
                "3": 0.0000650558,
                "4": 0.0000850729,
                "5": 0.0000850729,
                "6": 0.0000900772,
                "7": 0.0001351158,
                "8": 0.0001401201,
                "9": 0.000155133,
                "10": 0.0001651416,
                "11": 0.0001751501,
                "12": 0.0001801544,
                "13": 0.0001801544,
                "14": 0.0002001716,
                "15": 0.0002051759,
                "16": 0.0002602231,
                "17": 0.0002952531,
                "18": 0.0003052617,
                "19": 0.0003352874,
                "20": 0.0003402917,
                "21": 0.0003703174,
                "22": 0.0003753217,
                "23": 0.0004003432,
                "24": 0.0004253646,
                "25": 0.0004353732,
                "26": 0.0004503861,
                "27": 0.0004704032,
                "28": 0.0004904204,
                "29": 0.0005054333,
                "30": 0.0005204461,
                "31": 0.0005404633,
                "32": 0.0005554762,
                "33": 0.000570489,
                "34": 0.0005905062,
                "35": 0.0006105234,
                "36": 0.0006255362,
                "37": 0.0006455534,
                "38": 0.0006605663,
                "39": 0.0006755791,
                "40": 0.0007056049,
                "41": 0.0007106091,
                "42": 0.000725622,
                "43": 0.0007506435,
                "44": 0.0007656563,
                "45": 0.001105948,
                "46": 0.0011209609,
                "47": 0.0011559909,
                "48": 0.0012060338,
                "49": 0.0012210467,
                "50": 0.0012510724,
                "51": 0.0012660853,
                "52": 0.0013161282
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000077316,
                "2": 0.0000115974,
                "3": 0.0000154633,
                "4": 0.0000231949,
                "5": 0.0000270607,
                "6": 0.0000309265,
                "7": 0.0000541214,
                "8": 0.0000579872,
                "9": 0.000061853,
                "10": 0.0000734505,
                "11": 0.0000773163,
                "12": 0.0000811821,
                "13": 0.0000850479,
                "14": 0.000104377,
                "15": 0.0001082428,
                "16": 0.0001546326,
                "17": 0.0001700958,
                "18": 0.0001855591,
                "19": 0.0002010223,
                "20": 0.0002164856,
                "21": 0.0002319488,
                "22": 0.0002474121,
                "23": 0.0002628753,
                "24": 0.0002783386,
                "25": 0.0002938019,
                "26": 0.0003092651,
                "27": 0.0003247284,
                "28": 0.0003401916,
                "29": 0.0003556549,
                "30": 0.0003711181,
                "31": 0.0003865814,
                "32": 0.0004020446,
                "33": 0.0004175079,
                "34": 0.0004329712,
                "35": 0.0004484344,
                "36": 0.0004638977,
                "37": 0.0004793609,
                "38": 0.0004948242,
                "39": 0.0005102874,
                "40": 0.0005257507,
                "41": 0.0005412139,
                "42": 0.0005566772,
                "43": 0.0005721405,
                "44": 0.0005876037,
                "45": 0.000603067,
                "46": 0.0006185302,
                "47": 0.0006494567,
                "48": 0.0006803832,
                "49": 0.0006958465,
                "50": 0.000726773,
                "51": 0.0007422363,
                "52": 0.0007731628
            }
        },
        "high": {
            "true_yield": {
                "0": 0.0,
                "1": 0.25,
                "2": 0.5,
                "3": 1.0,
                "4": 1.25,
                "5": 1.5,
                "6": 1.75,
                "7": 2.0,
                "8": 2.25,
                "9": 2.5,
                "10": 2.75,
                "11": 3.0,
                "12": 3.25,
                "13": 3.5,
                "14": 3.75,
                "15": 4.0,
                "16": 4.25,
                "17": 4.5,
                "18": 4.75,
                "19": 5.0,
                "20": 5.25,
                "21": 5.75,
                "22": 6.0,
                "23": 6.75,
                "24": 8.0,
                "25": 9.0,
                "26": 10.0,
                "27": 11.0,
                "28": 12.0,
                "29": 13.0,
                "30": 14.0,
                "31": 15.0,
                "32": 16.0,
                "33": 17.0,
                "34": 18.0,
                "35": 19.0,
                "36": 20.0,
                "37": 21.0,
                "38": 22.0,
                "39": 23.0,
                "40": 24.0,
                "41": 25.0,
                "42": 26.0,
                "43": 27.0,
                "44": 28.0,
                "45": 29.0,
                "46": 31.0,
                "47": 32.0,
                "48": 33.0,
                "49": 34.0,
                "50": 35.0,
                "51": 36.0,
                "52": 37.0,
                "53": 38.0,
                "54": 39.0,
                "55": 40.0,
                "56": 46.0,
                "57": 47.0,
                "58": 48.0,
                "59": 49.0,
                "60": 50.0
            },
            "min": {
                "0": -0.0003553313,
                "1": -0.0003553313,
                "2": -0.0003553313,
                "3": -0.0003553313,
                "4": -0.0003553313,
                "5": -0.0003503267,
                "6": -0.0003503267,
                "7": -0.0003503267,
                "8": -0.0003503267,
                "9": -0.0003403173,
                "10": -0.0003202987,
                "11": -0.0003202987,
                "12": -0.0003202987,
                "13": -0.0003202987,
                "14": -0.0003202987,
                "15": -0.0003102893,
                "16": -0.0003102893,
                "17": -0.0003052847,
                "18": -0.000255238,
                "19": -0.000255238,
                "20": -0.000255238,
                "21": -0.000255238,
                "22": -0.000255238,
                "23": -0.000120112,
                "24": -0.0001151073,
                "25": -0.0000700653,
                "26": -0.0000500467,
                "27": -0.0000500467,
                "28": -0.000015014,
                "29": -0.0000050047,
                "30": 0.0000100093,
                "31": 0.0000200187,
                "32": 0.000030028,
                "33": 0.0000350327,
                "34": 0.0000650607,
                "35": 0.00007507,
                "36": 0.0000800747,
                "37": 0.0001000933,
                "38": 0.0001151073,
                "39": 0.000120112,
                "40": 0.000120112,
                "41": 0.0001551447,
                "42": 0.0001701587,
                "43": 0.0001701587,
                "44": 0.0001901773,
                "45": 0.0002051913,
                "46": 0.00022521,
                "47": 0.000240224,
                "48": 0.000255238,
                "49": 0.0002602427,
                "50": 0.000270252,
                "51": 0.000285266,
                "52": 0.0003052847,
                "53": 0.000330308,
                "54": 0.000345322,
                "55": 0.0003503267,
                "56": 0.000465434,
                "57": 0.0004704386,
                "58": 0.0005004666,
                "59": 0.000510476,
                "60": 0.000510476
            },
            "max": {
                "0": 0.0001401307,
                "1": 0.0001401307,
                "2": 0.00015014,
                "3": 0.00015014,
                "4": 0.0001551447,
                "5": 0.000165154,
                "6": 0.0001751633,
                "7": 0.0001751633,
                "8": 0.0001751633,
                "9": 0.0001751633,
                "10": 0.000195182,
                "11": 0.000195182,
                "12": 0.000195182,
                "13": 0.0002051913,
                "14": 0.0002051913,
                "15": 0.00022521,
                "16": 0.00022521,
                "17": 0.00022521,
                "18": 0.0002302147,
                "19": 0.0002452287,
                "20": 0.0002452287,
                "21": 0.0002502333,
                "22": 0.000270252,
                "23": 0.000285266,
                "24": 0.00030028,
                "25": 0.0003202987,
                "26": 0.0003353127,
                "27": 0.0003653406,
                "28": 0.0003853593,
                "29": 0.0004003733,
                "30": 0.0004304013,
                "31": 0.000435406,
                "32": 0.0004454153,
                "33": 0.000465434,
                "34": 0.000480448,
                "35": 0.000510476,
                "36": 0.0005204853,
                "37": 0.0005304946,
                "38": 0.0005655273,
                "39": 0.000570532,
                "40": 0.0005805413,
                "41": 0.0006205786,
                "42": 0.0006205786,
                "43": 0.0006255833,
                "44": 0.0006355926,
                "45": 0.0006806346,
                "46": 0.0007006533,
                "47": 0.0007006533,
                "48": 0.0007156673,
                "49": 0.0007557046,
                "50": 0.000765714,
                "51": 0.0007857326,
                "52": 0.0011911106,
                "53": 0.0012161339,
                "54": 0.0012261433,
                "55": 0.0012461619,
                "56": 0.0012461619,
                "57": 0.0012761899,
                "58": 0.0012962086,
                "59": 0.0013162273,
                "60": 0.0013362459
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000036534,
                "2": 0.0000073068,
                "3": 0.0000146136,
                "4": 0.000018267,
                "5": 0.0000219204,
                "6": 0.0000255738,
                "7": 0.0000292273,
                "8": 0.0000328807,
                "9": 0.0000365341,
                "10": 0.0000401875,
                "11": 0.0000438409,
                "12": 0.0000474943,
                "13": 0.0000511477,
                "14": 0.0000548011,
                "15": 0.0000584545,
                "16": 0.0000621079,
                "17": 0.0000657613,
                "18": 0.0000694147,
                "19": 0.0000730681,
                "20": 0.0000767215,
                "21": 0.0000840283,
                "22": 0.0000876818,
                "23": 0.000098642,
                "24": 0.000116909,
                "25": 0.0001315226,
                "26": 0.0001461363,
                "27": 0.0001607499,
                "28": 0.0001753635,
                "29": 0.0001899771,
                "30": 0.0002045908,
                "31": 0.0002192044,
                "32": 0.000233818,
                "33": 0.0002484316,
                "34": 0.0002630453,
                "35": 0.0002776589,
                "36": 0.0002922725,
                "37": 0.0003068861,
                "38": 0.0003214998,
                "39": 0.0003361134,
                "40": 0.000350727,
                "41": 0.0003653406,
                "42": 0.0003799543,
                "43": 0.0003945679,
                "44": 0.0004091815,
                "45": 0.0004237952,
                "46": 0.0004530224,
                "47": 0.000467636,
                "48": 0.0004822497,
                "49": 0.0004968633,
                "50": 0.0005114769,
                "51": 0.0005260905,
                "52": 0.0005407042,
                "53": 0.0005553178,
                "54": 0.0005699314,
                "55": 0.000584545,
                "56": 0.0006722268,
                "57": 0.0006868404,
                "58": 0.000701454,
                "59": 0.0007160677,
                "60": 0.0007306813
            }
        },
        "all": {
            "true_yield": {
                "0": 0.0,
                "1": 0.25,
                "2": 0.5,
                "3": 0.75,
                "4": 1.0,
                "5": 1.25,
                "6": 1.5,
                "7": 1.75,
                "8": 2.0,
                "9": 2.5,
                "10": 2.75,
                "11": 3.0,
                "12": 3.25,
                "13": 3.5,
                "14": 3.75,
                "15": 4.0,
                "16": 4.25,
                "17": 4.5,
                "18": 4.75,
                "19": 5.0,
                "20": 5.25,
                "21": 5.5,
                "22": 6.25,
                "23": 6.5,
                "24": 6.75,
                "25": 7.0,
                "26": 7.5,
                "27": 7.75,
                "28": 8.0,
                "29": 9.0,
                "30": 10.0,
                "31": 12.0,
                "32": 14.0,
                "33": 15.0,
                "34": 16.0,
                "35": 17.0,
                "36": 18.0,
                "37": 19.0,
                "38": 20.0,
                "39": 21.0,
                "40": 22.0,
                "41": 23.0,
                "42": 25.0,
                "43": 26.0,
                "44": 27.0,
                "45": 29.0,
                "46": 30.0,
                "47": 31.0,
                "48": 32.0,
                "49": 33.0,
                "50": 34.0,
                "51": 35.0,
                "52": 36.0,
                "53": 38.0,
                "54": 39.0,
                "55": 40.0,
                "56": 41.0,
                "57": 42.0,
                "58": 43.0,
                "59": 44.0,
                "60": 45.0,
                "61": 46.0,
                "62": 47.0,
                "63": 48.0,
                "64": 49.0,
                "65": 50.0
            },
            "min": {
                "0": -0.0005453977,
                "1": -0.000540394,
                "2": -0.000540394,
                "3": -0.000540394,
                "4": -0.000540394,
                "5": -0.000540394,
                "6": -0.0005353904,
                "7": -0.0005353904,
                "8": -0.0005303867,
                "9": -0.0005303867,
                "10": -0.0005303867,
                "11": -0.0005303867,
                "12": -0.0005303867,
                "13": -0.0005303867,
                "14": -0.0005303867,
                "15": -0.0005303867,
                "16": -0.0005303867,
                "17": -0.0005303867,
                "18": -0.0005303867,
                "19": -0.0005303867,
                "20": -0.0005303867,
                "21": -0.0005303867,
                "22": -0.0005303867,
                "23": -0.0005303867,
                "24": -0.0005103721,
                "25": -0.0005103721,
                "26": -0.0005103721,
                "27": -0.0005103721,
                "28": -0.0005103721,
                "29": -0.0005103721,
                "30": -0.0004753466,
                "31": -0.0004403211,
                "32": -0.0000200146,
                "33": -0.0000050036,
                "34": 0.0000150109,
                "35": 0.0000300219,
                "36": 0.0000450328,
                "37": 0.0000600438,
                "38": 0.0000750547,
                "39": 0.000085062,
                "40": 0.0001050766,
                "41": 0.0001250912,
                "42": 0.0001451058,
                "43": 0.0001601168,
                "44": 0.0001801313,
                "45": 0.0002051496,
                "46": 0.0002051496,
                "47": 0.0002101532,
                "48": 0.0002401751,
                "49": 0.0002651934,
                "50": 0.0002802043,
                "51": 0.0002952153,
                "52": 0.0003202335,
                "53": 0.0003252372,
                "54": 0.00037027,
                "55": 0.00037027,
                "56": 0.0004102992,
                "57": 0.0004253101,
                "58": 0.0004453247,
                "59": 0.000470343,
                "60": 0.0004953612,
                "61": 0.0005153758,
                "62": 0.0005353904,
                "63": 0.0005504013,
                "64": 0.0005604086,
                "65": 0.0005804232
            },
            "max": {
                "0": 0.000185135,
                "1": 0.0002201605,
                "2": 0.0002201605,
                "3": 0.0002201605,
                "4": 0.0002201605,
                "5": 0.0002201605,
                "6": 0.0002201605,
                "7": 0.0002401751,
                "8": 0.0002651934,
                "9": 0.0002651934,
                "10": 0.0002651934,
                "11": 0.0002651934,
                "12": 0.0002651934,
                "13": 0.0002651934,
                "14": 0.0002651934,
                "15": 0.0002752007,
                "16": 0.000285208,
                "17": 0.0003052226,
                "18": 0.0003102262,
                "19": 0.0003102262,
                "20": 0.0003102262,
                "21": 0.0003402481,
                "22": 0.0003502554,
                "23": 0.0003502554,
                "24": 0.0003502554,
                "25": 0.00037027,
                "26": 0.00037027,
                "27": 0.0004002919,
                "28": 0.0004002919,
                "29": 0.0004453247,
                "30": 0.0004653393,
                "31": 0.0004953612,
                "32": 0.0005153758,
                "33": 0.0005604086,
                "34": 0.0005604086,
                "35": 0.0005804232,
                "36": 0.0006054415,
                "37": 0.0006454707,
                "38": 0.0006654852,
                "39": 0.0006654852,
                "40": 0.0007005108,
                "41": 0.0007305327,
                "42": 0.0007505473,
                "43": 0.0007555509,
                "44": 0.0007655582,
                "45": 0.0008005838,
                "46": 0.0008706348,
                "47": 0.0008956531,
                "48": 0.0008956531,
                "49": 0.0009206713,
                "50": 0.0009306786,
                "51": 0.0009506932,
                "52": 0.0009757115,
                "53": 0.0011358282,
                "54": 0.0013559887,
                "55": 0.0013709997,
                "56": 0.0014010216,
                "57": 0.0014410508,
                "58": 0.0014460544,
                "59": 0.0014710727,
                "60": 0.0014910872,
                "61": 0.0015111018,
                "62": 0.0015361201,
                "63": 0.0015561347,
                "64": 0.0015761493,
                "65": 0.0015961639
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000042906,
                "2": 0.0000085813,
                "3": 0.0000128719,
                "4": 0.0000171625,
                "5": 0.0000214531,
                "6": 0.0000257438,
                "7": 0.0000300344,
                "8": 0.000034325,
                "9": 0.0000429063,
                "10": 0.0000471969,
                "11": 0.0000514875,
                "12": 0.0000557782,
                "13": 0.0000600688,
                "14": 0.0000643594,
                "15": 0.0000686501,
                "16": 0.0000729407,
                "17": 0.0000772313,
                "18": 0.0000815219,
                "19": 0.0000858126,
                "20": 0.0000901032,
                "21": 0.0000943938,
                "22": 0.0001072657,
                "23": 0.0001115563,
                "24": 0.000115847,
                "25": 0.0001201376,
                "26": 0.0001287189,
                "27": 0.0001330095,
                "28": 0.0001373001,
                "29": 0.0001544626,
                "30": 0.0001716251,
                "31": 0.0002059502,
                "32": 0.0002402752,
                "33": 0.0002574377,
                "34": 0.0002746002,
                "35": 0.0002917627,
                "36": 0.0003089253,
                "37": 0.0003260878,
                "38": 0.0003432503,
                "39": 0.0003604128,
                "40": 0.0003775753,
                "41": 0.0003947378,
                "42": 0.0004290629,
                "43": 0.0004462254,
                "44": 0.0004633879,
                "45": 0.0004977129,
                "46": 0.0005148754,
                "47": 0.0005320379,
                "48": 0.0005492005,
                "49": 0.000566363,
                "50": 0.0005835255,
                "51": 0.000600688,
                "52": 0.0006178505,
                "53": 0.0006521755,
                "54": 0.0006693381,
                "55": 0.0006865006,
                "56": 0.0007036631,
                "57": 0.0007208256,
                "58": 0.0007379881,
                "59": 0.0007551506,
                "60": 0.0007723131,
                "61": 0.0007894757,
                "62": 0.0008066382,
                "63": 0.0008238007,
                "64": 0.0008409632,
                "65": 0.0008581257
            }
        },
    },
    "95": {
        "very_low": {
            "true_yield": {
                "0": 0.0,
                "1": 0.25,
                "2": 1.0,
                "3": 1.75,
                "4": 2.25,
                "5": 3.0,
                "6": 3.25,
                "7": 4.0,
                "8": 4.25,
                "9": 4.5,
                "10": 5.25,
                "11": 6.0,
                "12": 6.25,
                "13": 8.0,
                "14": 9.0,
                "15": 10.0,
                "16": 11.0,
                "17": 12.0,
                "18": 13.0,
                "19": 14.0,
                "20": 15.0,
                "21": 16.0,
                "22": 17.0,
                "23": 18.0,
                "24": 19.0,
                "25": 20.0,
                "26": 21.0,
                "27": 22.0,
                "28": 23.0,
                "29": 24.0,
                "30": 25.0,
                "31": 26.0,
                "32": 27.0,
                "33": 28.0,
                "34": 29.0,
                "35": 30.0,
                "36": 31.0,
                "37": 32.0,
                "38": 33.0,
                "39": 34.0,
                "40": 35.0,
                "41": 37.0,
                "42": 39.0,
                "43": 40.0,
                "44": 41.0,
                "45": 42.0,
                "46": 43.0,
                "47": 44.0,
                "48": 45.0,
                "49": 46.0,
                "50": 47.0,
                "51": 48.0,
                "52": 50.0
            },
            "min": {
                "0": -0.0034617238,
                "1": -0.0030515195,
                "2": -0.0029564722,
                "3": -0.0023561732,
                "4": -0.0014207074,
                "5": -0.0011505729,
                "6": -0.001080538,
                "7": -0.0009004484,
                "8": -0.0007253612,
                "9": -0.0007203587,
                "10": -0.0007203587,
                "11": -0.0007203587,
                "12": -0.0002801395,
                "13": -0.0002801395,
                "14": -0.0002801395,
                "15": -0.0002801395,
                "16": 0.0000550274,
                "17": 0.0000750374,
                "18": 0.0000850423,
                "19": 0.0001000498,
                "20": 0.0001200598,
                "21": 0.0001400697,
                "22": 0.0001600797,
                "23": 0.0001800897,
                "24": 0.0001850922,
                "25": 0.0002051021,
                "26": 0.0002051021,
                "27": 0.0002301146,
                "28": 0.0002501245,
                "29": 0.000265132,
                "30": 0.000285142,
                "31": 0.0002901445,
                "32": 0.000295147,
                "33": 0.0003401694,
                "34": 0.0003401694,
                "35": 0.0003651818,
                "36": 0.0003751868,
                "37": 0.0003901943,
                "38": 0.0004152068,
                "39": 0.0004402192,
                "40": 0.0004652317,
                "41": 0.0005152566,
                "42": 0.000540269,
                "43": 0.000570284,
                "44": 0.0005852914,
                "45": 0.0006053014,
                "46": 0.0006353164,
                "47": 0.0006503238,
                "48": 0.0006753363,
                "49": 0.0006903438,
                "50": 0.0007153562,
                "51": 0.0007153562,
                "52": 0.0007553761
            },
            "max": {
                "0": 0.0000900448,
                "1": 0.0001000498,
                "2": 0.0001250623,
                "3": 0.0001450722,
                "4": 0.0001600797,
                "5": 0.0001850922,
                "6": 0.0002000996,
                "7": 0.0002251121,
                "8": 0.0002401196,
                "9": 0.0002601295,
                "10": 0.0002701345,
                "11": 0.0003151569,
                "12": 0.0003151569,
                "13": 0.0003601793,
                "14": 0.0003901943,
                "15": 0.0004202092,
                "16": 0.0004502242,
                "17": 0.0004602292,
                "18": 0.0005202591,
                "19": 0.000540269,
                "20": 0.0005452715,
                "21": 0.0005902939,
                "22": 0.0006153064,
                "23": 0.0006453213,
                "24": 0.0006703338,
                "25": 0.0006953462,
                "26": 0.0007253612,
                "27": 0.0007353662,
                "28": 0.0007853911,
                "29": 0.000805401,
                "30": 0.0008204085,
                "31": 0.0008304135,
                "32": 0.000855426,
                "33": 0.0009054509,
                "34": 0.0009204583,
                "35": 0.0009254608,
                "36": 0.0009554758,
                "37": 0.0009704832,
                "38": 0.0010255106,
                "39": 0.0010655306,
                "40": 0.001110553,
                "41": 0.001120558,
                "42": 0.0011905929,
                "43": 0.0015307622,
                "44": 0.0015607772,
                "45": 0.0015707822,
                "46": 0.0016258096,
                "47": 0.001650822,
                "48": 0.001670832,
                "49": 0.0017008469,
                "50": 0.0017458693,
                "51": 0.0017708818,
                "52": 0.0017858893
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000053527,
                "2": 0.0000214107,
                "3": 0.0000374687,
                "4": 0.000048174,
                "5": 0.000064232,
                "6": 0.0000695846,
                "7": 0.0000856426,
                "8": 0.0000909953,
                "9": 0.000096348,
                "10": 0.000112406,
                "11": 0.000128464,
                "12": 0.0001338166,
                "13": 0.0001712853,
                "14": 0.000192696,
                "15": 0.0002141066,
                "16": 0.0002355173,
                "17": 0.0002569279,
                "18": 0.0002783386,
                "19": 0.0002997493,
                "20": 0.0003211599,
                "21": 0.0003425706,
                "22": 0.0003639812,
                "23": 0.0003853919,
                "24": 0.0004068026,
                "25": 0.0004282132,
                "26": 0.0004496239,
                "27": 0.0004710345,
                "28": 0.0004924452,
                "29": 0.0005138559,
                "30": 0.0005352665,
                "31": 0.0005566772,
                "32": 0.0005780879,
                "33": 0.0005994985,
                "34": 0.0006209092,
                "35": 0.0006423198,
                "36": 0.0006637305,
                "37": 0.0006851412,
                "38": 0.0007065518,
                "39": 0.0007279625,
                "40": 0.0007493731,
                "41": 0.0007921945,
                "42": 0.0008350158,
                "43": 0.0008564265,
                "44": 0.0008778371,
                "45": 0.0008992478,
                "46": 0.0009206584,
                "47": 0.0009420691,
                "48": 0.0009634798,
                "49": 0.0009848904,
                "50": 0.0010063011,
                "51": 0.0010277117,
                "52": 0.0010705331
            }
        },
        "low": {
            "true_yield": {
                "0": 0.0,
                "1": 0.25,
                "2": 0.5,
                "3": 1.0,
                "4": 1.25,
                "5": 1.5,
                "6": 1.75,
                "7": 2.0,
                "8": 3.0,
                "9": 3.25,
                "10": 3.5,
                "11": 3.75,
                "12": 4.0,
                "13": 4.25,
                "14": 4.5,
                "15": 4.75,
                "16": 9.0,
                "17": 10.0,
                "18": 11.0,
                "19": 12.0,
                "20": 13.0,
                "21": 14.0,
                "22": 15.0,
                "23": 16.0,
                "24": 17.0,
                "25": 18.0,
                "26": 19.0,
                "27": 20.0,
                "28": 21.0,
                "29": 22.0,
                "30": 23.0,
                "31": 24.0,
                "32": 26.0,
                "33": 27.0,
                "34": 28.0,
                "35": 29.0,
                "36": 30.0,
                "37": 31.0,
                "38": 32.0,
                "39": 33.0,
                "40": 34.0,
                "41": 35.0,
                "42": 36.0,
                "43": 37.0,
                "44": 38.0,
                "45": 39.0,
                "46": 40.0,
                "47": 41.0,
                "48": 42.0,
                "49": 43.0,
                "50": 44.0,
                "51": 45.0,
                "52": 47.0,
                "53": 48.0,
                "54": 50.0
            },
            "min": {
                "0": -0.0013942327,
                "1": -0.0011240584,
                "2": -0.0011240584,
                "3": -0.0009489455,
                "4": -0.0009439422,
                "5": -0.0009439422,
                "6": -0.0009439422,
                "7": -0.000938939,
                "8": -0.0007738325,
                "9": -0.0005687002,
                "10": -0.0005687002,
                "11": -0.0005687002,
                "12": -0.0005336776,
                "13": -0.0004736389,
                "14": -0.0003935872,
                "15": -0.0003935872,
                "16": -0.0002234775,
                "17": -0.0002184743,
                "18": 0.0000316871,
                "19": 0.0000567032,
                "20": 0.0000617065,
                "21": 0.0000867226,
                "22": 0.0000867226,
                "23": 0.0001217452,
                "24": 0.0001267484,
                "25": 0.0001517646,
                "26": 0.0001667742,
                "27": 0.0001817839,
                "28": 0.0001867872,
                "29": 0.0002218097,
                "30": 0.000226813,
                "31": 0.0002368194,
                "32": 0.0002868517,
                "33": 0.0003118678,
                "34": 0.0003118678,
                "35": 0.0003218743,
                "36": 0.0003518937,
                "37": 0.0003769098,
                "38": 0.0004019259,
                "39": 0.0004019259,
                "40": 0.0004219388,
                "41": 0.0004219388,
                "42": 0.0004419517,
                "43": 0.0004819776,
                "44": 0.0004819776,
                "45": 0.0005069937,
                "46": 0.0005520227,
                "47": 0.0005770389,
                "48": 0.0005770389,
                "49": 0.0005920486,
                "50": 0.0006170647,
                "51": 0.0006721002,
                "52": 0.0007071228,
                "53": 0.0007321389,
                "54": 0.0007721648
            },
            "max": {
                "0": 0.0001317517,
                "1": 0.0001567678,
                "2": 0.0001567678,
                "3": 0.000161771,
                "4": 0.0001817839,
                "5": 0.0001867872,
                "6": 0.0001867872,
                "7": 0.0002068001,
                "8": 0.000226813,
                "9": 0.0002368194,
                "10": 0.0002518291,
                "11": 0.0002518291,
                "12": 0.0002568323,
                "13": 0.0002768452,
                "14": 0.0002918549,
                "15": 0.0003068646,
                "16": 0.0004269421,
                "17": 0.0004669679,
                "18": 0.0004769743,
                "19": 0.0005220034,
                "20": 0.0005320098,
                "21": 0.0005720357,
                "22": 0.0005870453,
                "23": 0.0006220679,
                "24": 0.0006270712,
                "25": 0.000667097,
                "26": 0.0006921131,
                "27": 0.000712126,
                "28": 0.0007271357,
                "29": 0.0007821712,
                "30": 0.0008071873,
                "31": 0.0008522164,
                "32": 0.0008622228,
                "33": 0.0009122551,
                "34": 0.0009122551,
                "35": 0.0009522809,
                "36": 0.0009622874,
                "37": 0.0010023132,
                "38": 0.0010323326,
                "39": 0.0010723584,
                "40": 0.0010973745,
                "41": 0.0011273939,
                "42": 0.0011323971,
                "43": 0.0011574133,
                "44": 0.0012124488,
                "45": 0.0013325262,
                "46": 0.0013575423,
                "47": 0.0015076392,
                "48": 0.0015426618,
                "49": 0.0015676779,
                "50": 0.0016177102,
                "51": 0.0016227134,
                "52": 0.0016727457,
                "53": 0.0017177747,
                "54": 0.0017628038
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000053951,
                "2": 0.0000107903,
                "3": 0.0000215806,
                "4": 0.0000269757,
                "5": 0.0000323709,
                "6": 0.000037766,
                "7": 0.0000431612,
                "8": 0.0000647418,
                "9": 0.0000701369,
                "10": 0.0000755321,
                "11": 0.0000809272,
                "12": 0.0000863223,
                "13": 0.0000917175,
                "14": 0.0000971126,
                "15": 0.0001025078,
                "16": 0.0001942253,
                "17": 0.0002158059,
                "18": 0.0002373865,
                "19": 0.000258967,
                "20": 0.0002805476,
                "21": 0.0003021282,
                "22": 0.0003237088,
                "23": 0.0003452894,
                "24": 0.00036687,
                "25": 0.0003884506,
                "26": 0.0004100312,
                "27": 0.0004316117,
                "28": 0.0004531923,
                "29": 0.0004747729,
                "30": 0.0004963535,
                "31": 0.0005179341,
                "32": 0.0005610953,
                "33": 0.0005826759,
                "34": 0.0006042564,
                "35": 0.000625837,
                "36": 0.0006474176,
                "37": 0.0006689982,
                "38": 0.0006905788,
                "39": 0.0007121594,
                "40": 0.00073374,
                "41": 0.0007553206,
                "42": 0.0007769011,
                "43": 0.0007984817,
                "44": 0.0008200623,
                "45": 0.0008416429,
                "46": 0.0008632235,
                "47": 0.0008848041,
                "48": 0.0009063847,
                "49": 0.0009279653,
                "50": 0.0009495458,
                "51": 0.0009711264,
                "52": 0.0010142876,
                "53": 0.0010358682,
                "54": 0.0010790294
            }
        },
        "medium": {
            "true_yield": {
                "0": 0.0,
                "1": 0.5,
                "2": 0.75,
                "3": 1.0,
                "4": 1.5,
                "5": 1.75,
                "6": 2.0,
                "7": 3.5,
                "8": 3.75,
                "9": 4.0,
                "10": 4.75,
                "11": 5.0,
                "12": 5.5,
                "13": 6.75,
                "14": 10.0,
                "15": 11.0,
                "16": 12.0,
                "17": 13.0,
                "18": 14.0,
                "19": 15.0,
                "20": 16.0,
                "21": 17.0,
                "22": 18.0,
                "23": 19.0,
                "24": 20.0,
                "25": 21.0,
                "26": 22.0,
                "27": 23.0,
                "28": 24.0,
                "29": 25.0,
                "30": 26.0,
                "31": 27.0,
                "32": 28.0,
                "33": 29.0,
                "34": 30.0,
                "35": 32.0,
                "36": 33.0,
                "37": 34.0,
                "38": 35.0,
                "39": 36.0,
                "40": 37.0,
                "41": 38.0,
                "42": 39.0,
                "43": 40.0,
                "44": 41.0,
                "45": 42.0,
                "46": 44.0,
                "47": 45.0,
                "48": 47.0,
                "49": 48.0,
                "50": 50.0
            },
            "min": {
                "0": -0.0024821277,
                "1": -0.0024020591,
                "2": -0.0020167288,
                "3": -0.0019967116,
                "4": -0.0018716044,
                "5": -0.0017515014,
                "6": -0.0008957679,
                "7": -0.0005254504,
                "8": -0.0005254504,
                "9": -0.0005154418,
                "10": -0.000500429,
                "11": -0.0002552188,
                "12": -0.0000050043,
                "13": 0.0000100086,
                "14": 0.0000400343,
                "15": 0.0000450386,
                "16": 0.0000600515,
                "17": 0.0000800686,
                "18": 0.0000850729,
                "19": 0.0000950815,
                "20": 0.0001050901,
                "21": 0.000120103,
                "22": 0.0001251072,
                "23": 0.0001401201,
                "24": 0.0001501287,
                "25": 0.0001601373,
                "26": 0.0001701459,
                "27": 0.0001851587,
                "28": 0.0001951673,
                "29": 0.0002101802,
                "30": 0.0002301973,
                "31": 0.0002452102,
                "32": 0.0002502145,
                "33": 0.0002652274,
                "34": 0.0002852445,
                "35": 0.0003002574,
                "36": 0.0003202745,
                "37": 0.0003302831,
                "38": 0.0003352874,
                "39": 0.0003503003,
                "40": 0.0003753217,
                "41": 0.0003853303,
                "42": 0.0003953389,
                "43": 0.0004103518,
                "44": 0.0004353732,
                "45": 0.0004553904,
                "46": 0.0004754075,
                "47": 0.0004904204,
                "48": 0.0005204461,
                "49": 0.000535459,
                "50": 0.0005654847
            },
            "max": {
                "0": 0.0000600515,
                "1": 0.0000750643,
                "2": 0.0000800686,
                "3": 0.0000850729,
                "4": 0.0001000858,
                "5": 0.0001000858,
                "6": 0.0001150987,
                "7": 0.0001501287,
                "8": 0.000155133,
                "9": 0.0001601373,
                "10": 0.0001801544,
                "11": 0.0001951673,
                "12": 0.0002101802,
                "13": 0.0002352016,
                "14": 0.0002952531,
                "15": 0.0003202745,
                "16": 0.0003302831,
                "17": 0.0003703174,
                "18": 0.000380326,
                "19": 0.0003903346,
                "20": 0.0004153561,
                "21": 0.0004353732,
                "22": 0.0004503861,
                "23": 0.0004704032,
                "24": 0.0004904204,
                "25": 0.0005054333,
                "26": 0.0005404633,
                "27": 0.0005554762,
                "28": 0.0005554762,
                "29": 0.0005855019,
                "30": 0.0005905062,
                "31": 0.0006105234,
                "32": 0.0006255362,
                "33": 0.0006505577,
                "34": 0.000690592,
                "35": 0.0007156134,
                "36": 0.0007306263,
                "37": 0.0007356306,
                "38": 0.000760652,
                "39": 0.0007906778,
                "40": 0.0008056907,
                "41": 0.0008257078,
                "42": 0.001105948,
                "43": 0.0011209609,
                "44": 0.0011359738,
                "45": 0.0011559909,
                "46": 0.0012060338,
                "47": 0.0012210467,
                "48": 0.0012510724,
                "49": 0.0012660853,
                "50": 0.0013161282
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000077316,
                "2": 0.0000115974,
                "3": 0.0000154633,
                "4": 0.0000231949,
                "5": 0.0000270607,
                "6": 0.0000309265,
                "7": 0.0000541214,
                "8": 0.0000579872,
                "9": 0.000061853,
                "10": 0.0000734505,
                "11": 0.0000773163,
                "12": 0.0000850479,
                "13": 0.000104377,
                "14": 0.0001546326,
                "15": 0.0001700958,
                "16": 0.0001855591,
                "17": 0.0002010223,
                "18": 0.0002164856,
                "19": 0.0002319488,
                "20": 0.0002474121,
                "21": 0.0002628753,
                "22": 0.0002783386,
                "23": 0.0002938019,
                "24": 0.0003092651,
                "25": 0.0003247284,
                "26": 0.0003401916,
                "27": 0.0003556549,
                "28": 0.0003711181,
                "29": 0.0003865814,
                "30": 0.0004020446,
                "31": 0.0004175079,
                "32": 0.0004329712,
                "33": 0.0004484344,
                "34": 0.0004638977,
                "35": 0.0004948242,
                "36": 0.0005102874,
                "37": 0.0005257507,
                "38": 0.0005412139,
                "39": 0.0005566772,
                "40": 0.0005721405,
                "41": 0.0005876037,
                "42": 0.000603067,
                "43": 0.0006185302,
                "44": 0.0006339935,
                "45": 0.0006494567,
                "46": 0.0006803832,
                "47": 0.0006958465,
                "48": 0.000726773,
                "49": 0.0007422363,
                "50": 0.0007731628
            }
        },
        "high": {
            "true_yield": {
                "0": 0.0,
                "1": 0.25,
                "2": 0.5,
                "3": 0.75,
                "4": 1.0,
                "5": 1.25,
                "6": 1.5,
                "7": 1.75,
                "8": 2.0,
                "9": 2.5,
                "10": 3.0,
                "11": 3.75,
                "12": 4.0,
                "13": 4.25,
                "14": 4.5,
                "15": 4.75,
                "16": 5.0,
                "17": 5.5,
                "18": 6.0,
                "19": 6.25,
                "20": 6.5,
                "21": 6.75,
                "22": 7.0,
                "23": 7.25,
                "24": 7.5,
                "25": 7.75,
                "26": 8.0,
                "27": 9.0,
                "28": 10.0,
                "29": 11.0,
                "30": 12.0,
                "31": 13.0,
                "32": 14.0,
                "33": 16.0,
                "34": 17.0,
                "35": 18.0,
                "36": 19.0,
                "37": 20.0,
                "38": 21.0,
                "39": 22.0,
                "40": 23.0,
                "41": 24.0,
                "42": 25.0,
                "43": 26.0,
                "44": 27.0,
                "45": 28.0,
                "46": 29.0,
                "47": 31.0,
                "48": 32.0,
                "49": 33.0,
                "50": 35.0,
                "51": 36.0,
                "52": 37.0,
                "53": 38.0,
                "54": 39.0,
                "55": 40.0,
                "56": 46.0,
                "57": 47.0,
                "58": 48.0,
                "59": 49.0,
                "60": 50.0
            },
            "min": {
                "0": -0.0003553313,
                "1": -0.0003553313,
                "2": -0.0003553313,
                "3": -0.0003553313,
                "4": -0.0003553313,
                "5": -0.0003553313,
                "6": -0.0003503267,
                "7": -0.0003503267,
                "8": -0.0003503267,
                "9": -0.0003403173,
                "10": -0.0003202987,
                "11": -0.0003202987,
                "12": -0.0003102893,
                "13": -0.0003102893,
                "14": -0.0003052847,
                "15": -0.0002902707,
                "16": -0.0002902707,
                "17": -0.000285266,
                "18": -0.000285266,
                "19": -0.000285266,
                "20": -0.000285266,
                "21": -0.000285266,
                "22": -0.000285266,
                "23": -0.000285266,
                "24": -0.0002752567,
                "25": -0.0002752567,
                "26": -0.0002752567,
                "27": -0.000240224,
                "28": -0.000240224,
                "29": -0.0000850793,
                "30": -0.000060056,
                "31": -0.0000550513,
                "32": -0.0000400373,
                "33": -0.0000050047,
                "34": 0.000015014,
                "35": 0.000015014,
                "36": 0.000030028,
                "37": 0.000045042,
                "38": 0.000045042,
                "39": 0.000060056,
                "40": 0.000060056,
                "41": 0.0000800747,
                "42": 0.0001000933,
                "43": 0.0001151073,
                "44": 0.000135126,
                "45": 0.0001451353,
                "46": 0.0001451353,
                "47": 0.0001751633,
                "48": 0.000195182,
                "49": 0.000210196,
                "50": 0.0002352193,
                "51": 0.0002452287,
                "52": 0.0002602427,
                "53": 0.0002802613,
                "54": 0.0002952753,
                "55": 0.000315294,
                "56": 0.0004003733,
                "57": 0.000420392,
                "58": 0.0004304013,
                "59": 0.0004454153,
                "60": 0.0004604293
            },
            "max": {
                "0": 0.0001851727,
                "1": 0.0001901773,
                "2": 0.000195182,
                "3": 0.0002001867,
                "4": 0.0002051913,
                "5": 0.0002202053,
                "6": 0.0002202053,
                "7": 0.0002202053,
                "8": 0.0002302147,
                "9": 0.0002452287,
                "10": 0.0002602427,
                "11": 0.0002652473,
                "12": 0.000285266,
                "13": 0.000285266,
                "14": 0.000285266,
                "15": 0.000285266,
                "16": 0.000285266,
                "17": 0.00030028,
                "18": 0.00030028,
                "19": 0.0003052847,
                "20": 0.000330308,
                "21": 0.000330308,
                "22": 0.000330308,
                "23": 0.000330308,
                "24": 0.000330308,
                "25": 0.000330308,
                "26": 0.0003403173,
                "27": 0.0003803546,
                "28": 0.000405378,
                "29": 0.0004304013,
                "30": 0.000435406,
                "31": 0.000435406,
                "32": 0.0004904573,
                "33": 0.000510476,
                "34": 0.0005304946,
                "35": 0.0005505133,
                "36": 0.0005505133,
                "37": 0.0005655273,
                "38": 0.000570532,
                "39": 0.0005905506,
                "40": 0.0006205786,
                "41": 0.0006405973,
                "42": 0.0006556113,
                "43": 0.000690644,
                "44": 0.0007006533,
                "45": 0.0007156673,
                "46": 0.0007557046,
                "47": 0.0007607093,
                "48": 0.0007757233,
                "49": 0.0008207653,
                "50": 0.0011510733,
                "51": 0.0011710919,
                "52": 0.0011911106,
                "53": 0.0012161339,
                "54": 0.0012261433,
                "55": 0.0012461619,
                "56": 0.0012461619,
                "57": 0.0012761899,
                "58": 0.0012962086,
                "59": 0.0013162273,
                "60": 0.0013362459
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000036534,
                "2": 0.0000073068,
                "3": 0.0000109602,
                "4": 0.0000146136,
                "5": 0.000018267,
                "6": 0.0000219204,
                "7": 0.0000255738,
                "8": 0.0000292273,
                "9": 0.0000365341,
                "10": 0.0000438409,
                "11": 0.0000548011,
                "12": 0.0000584545,
                "13": 0.0000621079,
                "14": 0.0000657613,
                "15": 0.0000694147,
                "16": 0.0000730681,
                "17": 0.0000803749,
                "18": 0.0000876818,
                "19": 0.0000913352,
                "20": 0.0000949886,
                "21": 0.000098642,
                "22": 0.0001022954,
                "23": 0.0001059488,
                "24": 0.0001096022,
                "25": 0.0001132556,
                "26": 0.000116909,
                "27": 0.0001315226,
                "28": 0.0001461363,
                "29": 0.0001607499,
                "30": 0.0001753635,
                "31": 0.0001899771,
                "32": 0.0002045908,
                "33": 0.000233818,
                "34": 0.0002484316,
                "35": 0.0002630453,
                "36": 0.0002776589,
                "37": 0.0002922725,
                "38": 0.0003068861,
                "39": 0.0003214998,
                "40": 0.0003361134,
                "41": 0.000350727,
                "42": 0.0003653406,
                "43": 0.0003799543,
                "44": 0.0003945679,
                "45": 0.0004091815,
                "46": 0.0004237952,
                "47": 0.0004530224,
                "48": 0.000467636,
                "49": 0.0004822497,
                "50": 0.0005114769,
                "51": 0.0005260905,
                "52": 0.0005407042,
                "53": 0.0005553178,
                "54": 0.0005699314,
                "55": 0.000584545,
                "56": 0.0006722268,
                "57": 0.0006868404,
                "58": 0.000701454,
                "59": 0.0007160677,
                "60": 0.0007306813
            }
        },
        "all": {
            "true_yield": {
                "0": 0.0,
                "1": 0.25,
                "2": 0.5,
                "3": 1.25,
                "4": 2.25,
                "5": 2.5,
                "6": 2.75,
                "7": 3.0,
                "8": 3.25,
                "9": 3.5,
                "10": 3.75,
                "11": 4.0,
                "12": 4.75,
                "13": 5.5,
                "14": 6.75,
                "15": 7.0,
                "16": 7.25,
                "17": 7.75,
                "18": 9.0,
                "19": 10.0,
                "20": 11.0,
                "21": 12.0,
                "22": 13.0,
                "23": 14.0,
                "24": 15.0,
                "25": 16.0,
                "26": 18.0,
                "27": 19.0,
                "28": 20.0,
                "29": 21.0,
                "30": 22.0,
                "31": 23.0,
                "32": 25.0,
                "33": 26.0,
                "34": 27.0,
                "35": 29.0,
                "36": 30.0,
                "37": 31.0,
                "38": 32.0,
                "39": 33.0,
                "40": 34.0,
                "41": 35.0,
                "42": 36.0,
                "43": 38.0,
                "44": 39.0,
                "45": 40.0,
                "46": 41.0,
                "47": 42.0,
                "48": 43.0,
                "49": 44.0,
                "50": 45.0,
                "51": 46.0,
                "52": 47.0,
                "53": 48.0,
                "54": 49.0,
                "55": 50.0
            },
            "min": {
                "0": -0.0005453977,
                "1": -0.000540394,
                "2": -0.000540394,
                "3": -0.000540394,
                "4": -0.0005353904,
                "5": -0.0005303867,
                "6": -0.0005303867,
                "7": -0.0005303867,
                "8": -0.0005303867,
                "9": -0.0005303867,
                "10": -0.0005303867,
                "11": -0.0005303867,
                "12": -0.0005303867,
                "13": -0.0005303867,
                "14": -0.0005103721,
                "15": -0.0005103721,
                "16": -0.0005103721,
                "17": -0.0005103721,
                "18": -0.0005103721,
                "19": -0.0004753466,
                "20": -0.0004403211,
                "21": -0.0004403211,
                "22": -0.0004203065,
                "23": -0.0003852809,
                "24": -0.0003352444,
                "25": -0.0000400292,
                "26": -0.0000200146,
                "27": -0.0000050036,
                "28": -0.0000050036,
                "29": 0.0000250182,
                "30": 0.0000250182,
                "31": 0.0000450328,
                "32": 0.0000800584,
                "33": 0.0001100803,
                "34": 0.0001250912,
                "35": 0.0001250912,
                "36": 0.000170124,
                "37": 0.000185135,
                "38": 0.0001951423,
                "39": 0.0002001459,
                "40": 0.0002251642,
                "41": 0.0002351715,
                "42": 0.0002651934,
                "43": 0.0003052226,
                "44": 0.0003152299,
                "45": 0.0003352444,
                "46": 0.0003602627,
                "47": 0.0003852809,
                "48": 0.0003952882,
                "49": 0.0004153028,
                "50": 0.0004303138,
                "51": 0.0004603357,
                "52": 0.0004653393,
                "53": 0.0004903576,
                "54": 0.0005003648,
                "55": 0.0005153758
            },
            "max": {
                "0": 0.0002551861,
                "1": 0.0002802043,
                "2": 0.0002802043,
                "3": 0.0003152299,
                "4": 0.0003202335,
                "5": 0.0003202335,
                "6": 0.0003202335,
                "7": 0.0003202335,
                "8": 0.0003252372,
                "9": 0.0003252372,
                "10": 0.0003852809,
                "11": 0.0003852809,
                "12": 0.0003852809,
                "13": 0.0004253101,
                "14": 0.0004353174,
                "15": 0.0004353174,
                "16": 0.0004353174,
                "17": 0.0004353174,
                "18": 0.0004653393,
                "19": 0.0004903576,
                "20": 0.0005103721,
                "21": 0.0005303867,
                "22": 0.0005604086,
                "23": 0.0006054415,
                "24": 0.0006154488,
                "25": 0.0006304597,
                "26": 0.0006854998,
                "27": 0.0006955071,
                "28": 0.0007305327,
                "29": 0.0007455436,
                "30": 0.0007505473,
                "31": 0.0008105911,
                "32": 0.0008105911,
                "33": 0.0008356093,
                "34": 0.0008706348,
                "35": 0.0009006567,
                "36": 0.0009556969,
                "37": 0.0009757115,
                "38": 0.000995726,
                "39": 0.0010157406,
                "40": 0.0010207443,
                "41": 0.0010557698,
                "42": 0.001180861,
                "43": 0.0013459814,
                "44": 0.0013559887,
                "45": 0.0013760033,
                "46": 0.0014010216,
                "47": 0.0014410508,
                "48": 0.0014460544,
                "49": 0.0014710727,
                "50": 0.0014910872,
                "51": 0.0015111018,
                "52": 0.0015361201,
                "53": 0.0015561347,
                "54": 0.0015761493,
                "55": 0.0015961639
            },
            "true_R": {
                "0": 0.0,
                "1": 0.0000042906,
                "2": 0.0000085813,
                "3": 0.0000214531,
                "4": 0.0000386157,
                "5": 0.0000429063,
                "6": 0.0000471969,
                "7": 0.0000514875,
                "8": 0.0000557782,
                "9": 0.0000600688,
                "10": 0.0000643594,
                "11": 0.0000686501,
                "12": 0.0000815219,
                "13": 0.0000943938,
                "14": 0.000115847,
                "15": 0.0001201376,
                "16": 0.0001244282,
                "17": 0.0001330095,
                "18": 0.0001544626,
                "19": 0.0001716251,
                "20": 0.0001887877,
                "21": 0.0002059502,
                "22": 0.0002231127,
                "23": 0.0002402752,
                "24": 0.0002574377,
                "25": 0.0002746002,
                "26": 0.0003089253,
                "27": 0.0003260878,
                "28": 0.0003432503,
                "29": 0.0003604128,
                "30": 0.0003775753,
                "31": 0.0003947378,
                "32": 0.0004290629,
                "33": 0.0004462254,
                "34": 0.0004633879,
                "35": 0.0004977129,
                "36": 0.0005148754,
                "37": 0.0005320379,
                "38": 0.0005492005,
                "39": 0.000566363,
                "40": 0.0005835255,
                "41": 0.000600688,
                "42": 0.0006178505,
                "43": 0.0006521755,
                "44": 0.0006693381,
                "45": 0.0006865006,
                "46": 0.0007036631,
                "47": 0.0007208256,
                "48": 0.0007379881,
                "49": 0.0007551506,
                "50": 0.0007723131,
                "51": 0.0007894757,
                "52": 0.0008066382,
                "53": 0.0008238007,
                "54": 0.0008409632,
                "55": 0.0008581257
            }
        },
    },
}


def plotRIntervalsTrueR(intervals=None,
                        intervals_95=None,
                        outputFolderName=None,
                        plot_name="",
                        x_min=-40e-5,
                        x_max=40e-5,
                        results=None,
                        plotLogX=True,
                        plotFixed=True,
                        saveJson=False,
                        q2bin=None):
    """
    Plots the confidence interval.
    """

    y = np.array(intervals["true_R"].values)
    x1 = np.array(intervals["min"].values)
    x2 = np.array(intervals["max"].values)

    if intervals_95 is not None:

        ysys = np.array(intervals_95["true_R"].values)
        x1sys = np.array(intervals_95["min"].values)
        x2sys = np.array(intervals_95["max"].values)

    plt.rc(
        "font", **{
            "family": "serif",
            "serif": "Roman",
            "stretch": "ultra-expanded"
        })
    plt.rc("text", usetex=True)
    plt.rc("axes", linewidth=1.5)

    fig = plt.figure()
    ax = plt.axes([0.15, 0.2, 0.70, 0.71])

    if intervals_95 is not None:
        b1 = ax.fill_betweenx(
            ysys, x1sys * 1e4, x2sys * 1e4, facecolor="#CCCCE6")

    if intervals is not None:
        b2 = ax.fill_betweenx(y, x1 * 1e4, x2 * 1e4, facecolor="#4040B1")

    ax.set_xlim(x_min * 1e4, x_max * 1e4)
    ax.set_ylim(3e-5, 3e-3)

    ax.set_ylabel(
        r"$\mathcal{R}_{\pi^{+}\mu^{+}\mu^{-}/J/\psi\pi^{+}}$", fontsize=22)
    ax.set_xlabel(
        r"${\rm Measured\ }\mathcal{R}_{\pi^{+}\mu^{+}\mu^{-}/J/\psi\pi^{+}}$",
        fontsize=22)

    plt.text(-2.7, 1.2e-3, "LHCb", fontsize=25, fontweight="bold")
    plt.text(-2.7, 0.8e-3, r"$9\,{\rm fb}^{-1}$", fontsize=20)
    if q2bin == "very_low":
        plt.text(
            -2.7, 0.57e-3, r"$0.1 < q^{2} < 1.1\ {\rm GeV}^{2}$", fontsize=11)
    if q2bin == "low":
        plt.text(
            -2.7, 0.57e-3, r"$1.1 < q^{2} < 8\ {\rm GeV}^{2}$", fontsize=11)
    if q2bin == "medium":
        plt.text(
            -2.7, 0.57e-3, r"$11 < q^{2} < 12.5\ {\rm GeV}^{2}$", fontsize=11)
    if q2bin == "high":
        plt.text(
            -2.7, 0.57e-3, r"$15 < q^{2} < 35\ {\rm GeV}^{2}$", fontsize=11)
    if q2bin == "all":
        plt.text(
            -2.7, 0.57e-3, r"${\rm All}\ q^{2}\ {\rm intervals}$", fontsize=11)
    plt.text(5.2, 3e-5, r"$\times 10^{-4}$", fontsize=20)

    ax.tick_params(
        axis='both',
        which='major',
        top=True,
        right=True,
        labelsize=20,
        direction="in",
        length=10,
        width=1.5)
    ax.tick_params(
        axis='y',
        which='minor',
        top=True,
        right=True,
        direction="in",
        length=5,
        width=1.5)

    ax.set_yscale('log')

    if results:
        o = plt.vlines(
            results[0] * 1e4,
            3e-5,
            3e-3,
            colors='k',
            linestyles='dashed',
            linewidth=1.5)

    if plotLogX:
        ax.set_xscale('log')
        ax.tick_params(axis='x', labelsize=20)

    if plotFixed and results:

        ax.legend(
            [b1, b2, o],
            [r"$95\%\ {\rm CL}$", r"$90\%\ {\rm CL}$", r"${\rm Observed}$"],
            fontsize=13,
            loc='best',
            frameon=False)

    plt.savefig(plot_name)
    print(f"Created figure: {plot_name}")


q2_ls = {
    "very_low": [-0.2, 5e-3],
    "low": [1.46, 3e-3],
    "medium": [-28.4, 5e-3],
    "high": [0.11, 3e-3],
    "all": [-3.02, 3e-3],
}

fig_names = {
    "very_low": "Fig5a.pdf",
    "low": "Fig5b.pdf",
    "medium": "Fig5c.pdf",
    "high": "Fig5d.pdf",
    "all": "Fig5e.pdf",
}

effcy_ratio_dict = {
    "very_low": [1.26, 0.24],
    "low": [1.27, 0.18],
    "medium": [0.91, 0.04],
    "high": [0.86, 0.24],
    "all": [1.01, 0.27]
}

norm_yield = 3508
norm_yield_err = 82

bf_Jpsi2mumu = 0.05961
bf_Jpsi2mumu_err = 0.00033

if __name__ == '__main__':

    for q2bin in q2_ls.keys():
        print("Starting:", q2bin)

        R_factor = (1 / norm_yield) * (
            effcy_ratio_dict[q2bin][0]) * bf_Jpsi2mumu

        singl_evt_sens = R_factor * 1e5
        print(f"singl_evt_sens = {singl_evt_sens}")

        intervals_R_sys_90 = pd.DataFrame(confidence_intervals["90"][q2bin])
        intervals_R_sys_95 = pd.DataFrame(confidence_intervals["95"][q2bin])

        fit_results = q2_ls[q2bin][0] * 1e-5

        plotRIntervalsTrueR(
            intervals=intervals_R_sys_90,
            intervals_95=intervals_R_sys_95,
            outputFolderName="feldmanPlots",
            plot_name=fig_names[q2bin],
            x_min=float(-3.5e-4),
            x_max=float(5e-4),
            results=[fit_results],
            plotLogX=False,
            plotFixed=True,
            saveJson=False,
            q2bin=q2bin)


==> LHCb-PAPER-2023-037-figures/Fig6.py <==
import numpy as np
from matplotlib import pyplot as plt

q2_interval_limits = [0.0, 0.1, 1.1, 8.0, 11.0, 12.5, 15.0, 35.0]

q2_nbins = int(len(q2_interval_limits) - 1)
q2_interval_widths = [
    q2_interval_limits[i + 1] - q2_interval_limits[i]
    for i in range(0, q2_nbins)
]
q2_interval_centers = [
    q2_interval_limits[i] + q2_interval_widths[i] / 2
    for i in range(0, q2_nbins)
]

# in units of 1e-4
R_limits_90 = [0, 1.28, 1.73, 0, 0.62, 0, 1.90]
R_limits_95 = [0, 2.14, 2.16, 0, 0.73, 0, 2.34]

for i_bin in range(0, q2_nbins):
    R_limits_90[i_bin] = R_limits_90[i_bin] * 1e-4 / q2_interval_widths[i_bin]
    R_limits_95[i_bin] = R_limits_95[i_bin] * 1e-4 / q2_interval_widths[i_bin]

total_width = 1.0 + 6.9 + 1.5 + 20.0

R_all_limit_90 = 2.06 * 1e-4 / total_width
R_all_limit_95 = 2.74 * 1e-4 / total_width

print(f"q2_interval_limits = {q2_interval_limits}")
print(f"q2_interval_widths = {q2_interval_widths}")
print(f"q2_interval_centers = {q2_interval_centers}")
print(f"R_limits_90 = {R_limits_90}")
print(f"q2_nbins = {q2_nbins}")

results = list()
for i_bin in range(0, q2_nbins):
    if R_limits_90[i_bin] == 0:
        continue
    results.append([q2_interval_centers[i_bin], R_limits_90[i_bin]])
results = np.array(results)

plt.rc("font", **{
    "family": "serif",
    "serif": "Roman",
    "stretch": "ultra-expanded"
})

plt.rc("text", usetex=True)
plt.rc("axes", linewidth=1.5)

fig = plt.figure()
ax = plt.axes([0.19, 0.2, 0.79, 0.71])

ax.plot(results[:, 0], results[:, 1], ".", color="#4040B1", markersize=0.1)

ax.set_yscale('log')

x_min = -1
x_max = 36
x_range = x_max - x_min

y_max = 5 * 1e-4
y_min = 2 * 1e-6

ax.set_xlim(-1, 36)
ax.set_ylim(y_min, y_max)

opt_95 = dict(
    color='#CCCCE6',
    lw=1.5,
    arrowstyle='->,head_width=.25,head_length=.35',
    connectionstyle='arc3,rad=0')
opt_90 = dict(
    color='#4040B1',
    lw=1.5,
    arrowstyle='->,head_width=.25,head_length=.35',
    connectionstyle='arc3,rad=0')

for i_border in range(1, len(q2_interval_limits)):
    plt.vlines(
        q2_interval_limits[i_border],
        y_min,
        y_max,
        colors='gray',
        linestyles='solid')
    if R_limits_90[i_border - 1] == 0:
        continue
    b1 = plt.axhline(
        R_limits_95[i_border - 1],
        (q2_interval_limits[i_border - 1] + 1.1) / x_range,
        (q2_interval_limits[i_border] + 0.9) / x_range,
        color="#CCCCE6",
        linestyle='solid',
        linewidth=1.5)
    plt.gca().annotate(
        '',
        xy=(q2_interval_centers[i_border - 1],
            float(0.97 * R_limits_90[i_border - 1])),
        xycoords='data',
        xytext=(q2_interval_centers[i_border - 1],
                float(1.03 * R_limits_95[i_border - 1])),
        textcoords='data',
        arrowprops=opt_95)
    b2 = plt.axhline(
        R_limits_90[i_border - 1],
        (q2_interval_limits[i_border - 1] + 1.1) / x_range,
        (q2_interval_limits[i_border] + 0.9) / x_range,
        color="#4040B1",
        linestyle='solid',
        linewidth=1.5)
    plt.gca().annotate(
        '',
        xy=(q2_interval_centers[i_border - 1],
            float(0.5 * R_limits_90[i_border - 1])),
        xycoords='data',
        xytext=(q2_interval_centers[i_border - 1],
                float(1.03 * R_limits_90[i_border - 1])),
        textcoords='data',
        arrowprops=opt_90)

plt.axhline(
    R_all_limit_95, (0.1 + 1.1) / x_range, (35 + 0.9) / x_range,
    color="#CCCCE6",
    linestyle='dashed',
    linewidth=1.5,
    zorder=0)

plt.axhline(
    R_all_limit_90, (0.1 + 1.1) / x_range, (35 + 0.9) / x_range,
    color="#4040B1",
    linestyle='dashed',
    linewidth=1.5,
    zorder=0)

ax.axvspan(8.0, 11.0, color='grey', alpha=1.0)
ax.axvspan(12.5, 15.0, color='grey', alpha=1.0)

ax.set_ylabel(
    r"$\frac{{\rm d}\mathcal{B}(B_{c}^{+}\to\pi^{+}\mu^{+}\mu^{-})/{\rm d}q^{2}}{\mathcal{B}(B_{c}^{+}\to J/\psi\pi^{+})}\,[{\rm GeV}^{-2}]$",
    fontsize=22,
    labelpad=10)
ax.set_xlabel(r"$q^2\,[{\rm GeV}^{2}]$", fontsize=22)

x_tickmarks = [0, 5, 10, 15, 20, 25, 30, 35]  # q2_interval_limits[1:]
x_tickmarks_labels = ["{:.1f}".format(i_tick) for i_tick in x_tickmarks]

plt.xticks(x_tickmarks, x_tickmarks_labels)

ax.tick_params(
    axis='both',
    which='major',
    top=True,
    right=True,
    labelsize=20,
    direction="in",
    length=10,
    width=1.5)
ax.tick_params(
    axis='y',
    which='minor',
    top=True,
    right=True,
    direction="in",
    length=5,
    width=1.5)

plt.text(26.5, 1e-4, "LHCb", fontsize=25, fontweight="bold")
plt.text(26.5, 5.5e-5, r"$9\,{\rm fb}^{-1}$", fontsize=20)
plt.text(8.8, 1e-4, r"$J/\psi$", fontsize=15, rotation=90)
plt.text(13.0, 1e-4, r"$\psi(2S)$", fontsize=15, rotation=90)

ax.legend([b1, b2], [r"$95\%\ {\rm CL}$", r"$90\%\ {\rm CL}$"],
          fontsize=13,
          loc='center right',
          frameon=False)

plt.savefig("Fig6.pdf")

print("Created: Fig6.pdf")

